Antiferroelectric instability in kagome francisites Cu$_3$Bi(SeO$_3$)$_2$O$_2$X (X = Cl, Br)

Density-functional calculations of lattice dynamics and high-resolution synchrotron powder diffraction uncover antiferroelectric distortion in the kagome francisite Cu$_3$Bi(SeO$_3$)$_2$O$_2$Cl below 115K. Its Br-containing analogue is stable in the room-temperature crystal structure down to at least 10K, although the Br compound is on the verge of a similar antiferroelectric instability and reveals local displacements of Cu and Br atoms. The I-containing compound is stable in its room-temperature structure according to density-functional calculations. We show that the distortion involves cooperative displacements of Cu and Cl atoms, and originates from the optimization of interatomic distances for weakly bonded halogen atoms. The distortion introduces a tangible deformation of the kagome spin lattice and may be responsible for the reduced net magnetization of the Cl compound compared to the Br one. The polar structure of Cu$_3$Bi(SeO$_3$)$_2$O$_2$Cl is only slightly higher in energy than the non-polar antiferroelectric structure, but no convincing evidence of its formation could be obtained.

==> anc/francisite-Br-10K.cif <==

#=======================================================================
data_global
#=======================================================================

_audit_creation_method                   'Jana2006 Version : 25/10/2015'


# 1. PROCESSING SUMMARY (IUCr Office Use Only)

_journal_date_recd_electronic            ?
_journal_date_to_coeditor                ?
_journal_date_from_coeditor              ?
_journal_date_accepted                   ?
_journal_date_printers_first             ?
_journal_date_printers_final             ?
_journal_date_proofs_out                 ?
_journal_date_proofs_in                  ?
_journal_coeditor_name                   ?
_journal_coeditor_code                   ?
_journal_coeditor_notes
; ?
;
_journal_techeditor_code                 ?
_journal_paper_category                  ?
_journal_techeditor_notes
; ?
;
_journal_coden_ASTM                      ?
_journal_name_full                       'Acta Crystallographica Section C'
_journal_year                            ?
_journal_volume                          ?
_journal_issue                           ?
_journal_page_first                      ?
_journal_page_last                       ?
_journal_suppl_publ_number               ?
_journal_suppl_publ_pages                ?

#=======================================================================

# 2. SUBMISSION DETAILS

_publ_contact_author_name                ?
_publ_contact_author_address
; ?
;
_publ_contact_author_email               ?
_publ_contact_author_fax                 ?
_publ_contact_author_phone               ?

_publ_requested_journal                  'Acta Crystallographica Section C'
_publ_requested_category                 ?

_publ_contact_letter
; ?
;

#=======================================================================

# 3. TITLE AND AUTHOR LIST

_publ_section_title
; ?
;
_publ_section_title_footnote
; ?
;
loop_
 _publ_author_name
 _publ_author_footnote
 _publ_author_address
; ?      # name
;
; ?      # footnote
;
; ?      # address
;

#=======================================================================

# 4. TEXT

_publ_section_synopsis
; ?
;
_publ_section_abstract
; ?
;
_publ_section_comment
; ?
;
_publ_section_introduction
; ?
;
_publ_section_experimental
; ?
;
_publ_section_exptl_prep
; ?
;
_publ_section_exptl_refinement
; ?
;
_publ_section_exptl_solution
; ?
;
_publ_section_discussion
; ?
;
_publ_section_acknowledgements
; ?
;
_publ_section_references
;
Petricek, V., Dusek, M. & Palatinus L. (2014). Z. Kristallogr. 229(5), 345-352;

Palatinus L. & Chapuis G. (2007). J. Appl. Cryst. 40, 786-790.

# enable this reference if Diamond ver. 2 was used for visualization
#Brandenburg, K. (1999). DIAMOND. Version. 2.1c.
#Crystal Impact GbR, Bonn, Germany.

# enable this reference if Diamond ver. 3 was used for visualization
#Brandenburg, K. & Putz, H. (2005). DIAMOND Version 3.
#Crystal Impact GbR, Postfach 1251, D-53002 Bonn, Germany.

# enable this reference if SIR97 was used for solving of the structure
#Altomare, A., Burla, M. C., Camalli, M., Cascarano, G., Giacovazzo, C.,
#Guagliardi, A., Moliterni, A. G. G., Polidori, G., Spagna, R. (1997).
#SIR97. A Package for Crystal Structure Solution by Direct Methods
#and Refinement, Bari, Rome, Italy.

# use this reference if SIR2002 was used for solving of the structure
#Burla, M.C., Camalli, M., Carrozzini, B., Cascarano, G., Giacovazzo, C.,
#Polidori, G., Spagna, R.
#SIR2002: the program, J. Appl. Cryst, (2003). 36, 1103


# use this reference if SIR2011 was used for solving of the structure
#Burla, M.C., Caliandro, R., Camalli, M., Carrozzini, B., Cascarano,
#G.L., Giacovazzo, C., Mallamo. M., Mazzone, A., Polidori, G., Spagna, R.
#SIR2011: a new package for crystal structure determination and refinement,
#J.Appl.Cryst. (2012) 45, 357-361

# enable this reference if bond valences were calculated
#Brown, I. D. (1996). J. Appl. Cryst. 29, 479-480.

# enable this reference if Xshape wase used for crystal shape refinement
#Stoe & Cie (1998). X-SHAPE. Stoe & Cie, Darmstadt, Germany.


# enable this reference if Flack coefficient was refined
#Flack, H. D. (1983). Acta Cryst. A39, 876-881.
;
_publ_section_figure_captions
; ?
;
_publ_section_table_legends
; ?
;

#=======================================================================
data_I
#=======================================================================

# 5. CHEMICAL DATA

_chemical_name_systematic
; ?
;
_chemical_name_common                    ?
_chemical_formula_moiety                 ?
_chemical_formula_structural             ?
_chemical_formula_analytical             ?
_chemical_formula_iupac                  ?
_chemical_formula_sum                    'Bi1 Br1 Cu3 O8 Se2'
_chemical_formula_weight                 765.4
_chemical_melting_point                  ?
_chemical_compound_source                ?
_chemical_absolute_configuration         .

#=======================================================================

# 6. POWDER SPECIMEN AND CRYSTAL DATA

_symmetry_cell_setting                   orthorhombic
_symmetry_space_group_name_H-M           'P m m n'
_symmetry_space_group_name_Hall          '-P 2ab 2a'
_symmetry_Int_Tables_number              59

loop_
 _space_group_symop_id
 _space_group_symop_operation_xyz
 1   x,y,z
 2   -x+1/2,-y+1/2,z
 3   -x,y+1/2,-z
 4   x+1/2,-y,-z
 5   -x,-y,-z
 6   x+1/2,y+1/2,-z
 7   x,-y+1/2,z
 8   -x+1/2,y,z

_cell_length_a                           6.35974(2)
_cell_length_b                           9.65833(3)
_cell_length_c                           7.25252(2)
_cell_angle_alpha                        90
_cell_angle_beta                         90
_cell_angle_gamma                        90
_cell_volume                             445.482(2)


_cell_formula_units_Z                    2
_cell_measurement_temperature            293
_cell_special_details
; ?
;

_exptl_crystal_density_diffrn            5.7063
_exptl_crystal_density_meas              ?
_exptl_crystal_density_method            ?
_exptl_crystal_F_000                     674

_pd_spec_size_axial                      ?
_pd_spec_size_equat                      ?
_pd_spec_size_thick                      ?
_pd_spec_mounting                        ?
_pd_spec_mount_mode                      ?
_pd_spec_shape                           ?
_pd_char_particle_morphology             ?
_pd_char_colour                          ?
_pd_prep_cool_rate                       ?
_pd_prep_pressure                        ?
_pd_prep_temperature                     ?

_exptl_absorpt_coefficient_mu            9.308
_exptl_absorpt_correction_type           ?
_exptl_absorpt_process_details           ?
_exptl_absorpt_correction_T_min          ?
_exptl_absorpt_correction_T_max          ?
loop_
 _exptl_crystal_face_index_h
 _exptl_crystal_face_index_k
 _exptl_crystal_face_index_l
 _exptl_crystal_face_perp_dist
 ? ? ? ?

#=======================================================================

# 7. EXPERIMENTAL DATA

_exptl_special_details                   ?
_pd_instr_location
; ?
;
_pd_calibration_special_details
; ?
;

_diffrn_ambient_temperature              293
_diffrn_source                           ?
_diffrn_source_target                    ?
_diffrn_source_type                      ?
_diffrn_radiation_type                   ?
_diffrn_radiation_wavelength             0.41066
_diffrn_radiation_monochromator          ?
_diffrn_measurement_device               ?
_diffrn_measurement_device_type          ?
_diffrn_detector                         ?
_diffrn_detector_type                    ?

_pd_meas_scan_method                     ?
_pd_meas_special_details
; ?
;
_pd_meas_number_of_points                19333
_pd_meas_2theta_range_min                1.000
_pd_meas_2theta_range_max                29.999
_pd_meas_2theta_range_inc                0.002

_diffrn_radiation_probe                  X-ray

#=======================================================================

# 8. REFINEMENT DATA

_pd_proc_ls_special_details
; ?
;
_pd_proc_ls_profile_function             'Pseudo-Voigt'
_pd_proc_ls_background_function          '12 Legendre polynoms'
_pd_proc_ls_pref_orient_corr             none
_pd_proc_ls_prof_R_factor                0.0884
_pd_proc_ls_prof_wR_factor               0.1184
_pd_proc_ls_prof_wR_expected             0.0928

_refine_special_details
; ?
;

_refine_ls_R_factor_gt                   0.0262
_refine_ls_wR_factor_gt                  0.0313
_refine_ls_R_factor_all                  0.0263
_refine_ls_wR_factor_all                 0.0313
_refine_ls_goodness_of_fit_all           1.28
_refine_ls_restrained_S_gt               ?
_refine_ls_restrained_S_all              ?
_refine_ls_number_parameters             40
_refine_ls_number_restraints             0
_refine_ls_number_constraints            0
_refine_ls_weighting_scheme              sigma
_refine_ls_weighting_details             ?
_refine_ls_hydrogen_treatment            ?
_refine_ls_shift/su_max                  0.0407
_refine_ls_shift/su_mean                 0.0030
_refine_diff_density_max                 2.49
_refine_diff_density_min                 -3.82
_refine_ls_extinction_method             ?
_refine_ls_extinction_coef               ?

_pd_proc_2theta_range_min                2.056
_pd_proc_2theta_range_max                29.999
_pd_proc_2theta_range_inc                0.002
_pd_proc_wavelength                      ?

_pd_block_diffractogram_id               ?

loop_
_pd_proc_info_excluded_regions
 'from 1 to 2.056'
_pd_proc_info_data_reduction             ?

loop_
 _atom_type_symbol
 _atom_type_scat_dispersion_real
 _atom_type_scat_dispersion_imag
 _atom_type_scat_source
 Bi  -0.6515  4.4223
 'International Tables Vol C tables 4.2.6.8 and 6.1.1.1'
 Br   0.2871  0.9552
 'International Tables Vol C tables 4.2.6.8 and 6.1.1.1'
 Cu   0.2460  0.4678
 'International Tables Vol C tables 4.2.6.8 and 6.1.1.1'
 O    0.0018  0.0018
 'International Tables Vol C tables 4.2.6.8 and 6.1.1.1'
 Se   0.2899  0.8578
 'International Tables Vol C tables 4.2.6.8 and 6.1.1.1'

_computing_data_collection               ?
_computing_cell_refinement               ?
_computing_data_reduction                ?
_computing_structure_solution            ?
_computing_structure_refinement          ?
_computing_molecular_graphics            ?
_computing_publication_material          ?

loop_
 _restr_distance_atom_site_label_1
 _restr_distance_site_symmetry_1
 _restr_distance_atom_site_label_2
 _restr_distance_site_symmetry_2
 _restr_distance_target
 _restr_distance_target_weight_param
 ? ? ? ? ? ?

loop_
 _restr_angle_atom_site_label_1
 _restr_angle_site_symmetry_1
 _restr_angle_atom_site_label_2
 _restr_angle_site_symmetry_2
 _restr_angle_atom_site_label_3
 _restr_angle_site_symmetry_3
 _restr_angle_target
 _restr_angle_target_weight_param
 ? ? ? ? ? ? ? ?

loop_
 _restr_torsion_atom_site_label_1
 _restr_torsion_site_symmetry_1
 _restr_torsion_atom_site_label_2
 _restr_torsion_site_symmetry_2
 _restr_torsion_atom_site_label_3
 _restr_torsion_site_symmetry_3
 _restr_torsion_atom_site_label_4
 _restr_torsion_site_symmetry_4
 _restr_torsion_angle_target
 _restr_torsion_weight_param
 ? ? ? ? ? ? ? ? ? ?

loop_
 _restr_equal_distance_atom_site_label_1
 _restr_equal_distance_site_symmetry_1
 _restr_equal_distance_atom_site_label_2
 _restr_equal_distance_site_symmetry_2
 _restr_equal_distance_class_class_id
 _restr_equal_distance_class_target_weight_param
 ? ? ? ? ? ?

loop_
 _restr_equal_angle_atom_site_label_1
 _restr_equal_angle_site_symmetry_1
 _restr_equal_angle_atom_site_label_2
 _restr_equal_angle_site_symmetry_2
 _restr_equal_angle_atom_site_label_3
 _restr_equal_angle_site_symmetry_3
 _restr_equal_angle_class_class_id
 _restr_equal_angle_class_target_weight_param
 ? ? ? ? ? ? ? ?

loop_
 _restr_equal_torsion_atom_site_label_1
 _restr_equal_torsion_site_symmetry_1
 _restr_equal_torsion_atom_site_label_2
 _restr_equal_torsion_site_symmetry_2
 _restr_equal_torsion_atom_site_label_3
 _restr_equal_torsion_site_symmetry_3
 _restr_equal_torsion_atom_site_label_4
 _restr_equal_torsion_site_symmetry_4
 _restr_equal_torsion_class_class_id
 _restr_equal_torsion_class_target_weight_param
 ? ? ? ? ? ? ? ? ? ?


#=======================================================================

# 9. ATOMIC COORDINATES AND DISPLACEMENT PARAMETERS

loop_
 _atom_site_label
 _atom_site_type_symbol
 _atom_site_fract_x
 _atom_site_fract_y
 _atom_site_fract_z
 _atom_site_adp_type
 _atom_site_U_iso_or_equiv
 _atom_site_site_symmetry_multiplicity
 _atom_site_occupancy
 _atom_site_calc_flag
 _atom_site_refinement_flags
 _atom_site_disorder_assembly
 _atom_site_disorder_group
  Bi Bi 0.25 0.25 0.24052(9) Uiso 0.00329(14) 2 1 d . . .
  Se Se 0.25 0.55643(10) 0.61156(13) Uiso 0.0039(2) 4 1 d . . .
  Cu1 Cu 0 0 0 Uiso 0.0053(3) 4 1 d . . .
  Cu2 Cu 0.2644(11) 0.25 0.7925(2) Uiso 0.0028(6) 4 0.5 d . . .
  Br Br 0.2658(8) 0.75 0.15546(18) Uiso 0.0016(5) 4 0.5 d . . .
  O1 O 0.25 0.1099(5) 0.9920(8) Uiso 0.0005(7) 4 1 d . . .
  O2 O 0.0385(5) 0.5856(4) 0.7573(6) Uiso 0.0005(7) 8 1 d . . .
  O3 O 0.25 0.1127(6) 0.5924(8) Uiso 0.0005(7) 4 1 d . . .

loop_
 _atom_site_aniso_label
 _atom_site_aniso_type_symbol
 _atom_site_aniso_U_11
 _atom_site_aniso_U_22
 _atom_site_aniso_U_33
 _atom_site_aniso_U_12
 _atom_site_aniso_U_13
 _atom_site_aniso_U_23
 ? ? ? ? ? ? ? ?

loop_
 _jana_atom_site_ADP_C_label
 _jana_atom_site_ADP_C_type_symbol
 _jana_atom_site_ADP_C_111
 _jana_atom_site_ADP_C_112
 _jana_atom_site_ADP_C_113
 _jana_atom_site_ADP_C_122
 _jana_atom_site_ADP_C_123
 _jana_atom_site_ADP_C_133
 _jana_atom_site_ADP_C_222
 _jana_atom_site_ADP_C_223
 _jana_atom_site_ADP_C_233
 _jana_atom_site_ADP_C_333
 ? ? ? ? ? ? ? ? ? ? ? ?

loop_
 _jana_atom_site_ADP_D_label
 _jana_atom_site_ADP_D_type_symbol
 _jana_atom_site_ADP_D_1111
 _jana_atom_site_ADP_D_1112
 _jana_atom_site_ADP_D_1113
 _jana_atom_site_ADP_D_1122
 _jana_atom_site_ADP_D_1123
 _jana_atom_site_ADP_D_1133
 _jana_atom_site_ADP_D_1222
 _jana_atom_site_ADP_D_1223
 _jana_atom_site_ADP_D_1233
 _jana_atom_site_ADP_D_1333
 _jana_atom_site_ADP_D_2222
 _jana_atom_site_ADP_D_2223
 _jana_atom_site_ADP_D_2233
 _jana_atom_site_ADP_D_2333
 _jana_atom_site_ADP_D_3333
 ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ?

loop_
 _jana_atom_site_ADP_E_label
 _jana_atom_site_ADP_E_type_symbol
 _jana_atom_site_ADP_E_11111
 _jana_atom_site_ADP_E_11112
 _jana_atom_site_ADP_E_11113
 _jana_atom_site_ADP_E_11122
 _jana_atom_site_ADP_E_11123
 _jana_atom_site_ADP_E_11133
 _jana_atom_site_ADP_E_11222
 _jana_atom_site_ADP_E_11223
 _jana_atom_site_ADP_E_11233
 _jana_atom_site_ADP_E_11333
 _jana_atom_site_ADP_E_12222
 _jana_atom_site_ADP_E_12223
 _jana_atom_site_ADP_E_12233
 _jana_atom_site_ADP_E_12333
 _jana_atom_site_ADP_E_13333
 _jana_atom_site_ADP_E_22222
 _jana_atom_site_ADP_E_22223
 _jana_atom_site_ADP_E_22233
 _jana_atom_site_ADP_E_22333
 _jana_atom_site_ADP_E_23333
 _jana_atom_site_ADP_E_33333
 ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ?

loop_
 _jana_atom_site_ADP_F_label
 _jana_atom_site_ADP_F_type_symbol
 _jana_atom_site_ADP_F_111111
 _jana_atom_site_ADP_F_111112
 _jana_atom_site_ADP_F_111113
 _jana_atom_site_ADP_F_111122
 _jana_atom_site_ADP_F_111123
 _jana_atom_site_ADP_F_111133
 _jana_atom_site_ADP_F_111222
 _jana_atom_site_ADP_F_111223
 _jana_atom_site_ADP_F_111233
 _jana_atom_site_ADP_F_111333
 _jana_atom_site_ADP_F_112222
 _jana_atom_site_ADP_F_112223
 _jana_atom_site_ADP_F_112233
 _jana_atom_site_ADP_F_112333
 _jana_atom_site_ADP_F_113333
 _jana_atom_site_ADP_F_122222
 _jana_atom_site_ADP_F_122223
 _jana_atom_site_ADP_F_122233
 _jana_atom_site_ADP_F_122333
 _jana_atom_site_ADP_F_123333
 _jana_atom_site_ADP_F_133333
 _jana_atom_site_ADP_F_222222
 _jana_atom_site_ADP_F_222223
 _jana_atom_site_ADP_F_222233
 _jana_atom_site_ADP_F_222333
 _jana_atom_site_ADP_F_223333
 _jana_atom_site_ADP_F_233333
 _jana_atom_site_ADP_F_333333
 ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ?


#=======================================================================

# 10. MOLECULAR GEOMETRY


loop_
 _geom_bond_atom_site_label_1
 _geom_bond_atom_site_label_2
 _geom_bond_site_symmetry_1
 _geom_bond_site_symmetry_2
 _geom_bond_distance
 _geom_bond_publ_flag
  Bi Cu1 . . 3.3765(3) ?
  Bi Cu1 . 2_555 3.3765(3) ?
  Bi Cu1 . 3_555 3.3765(3) ?
  Bi Cu1 . 4_555 3.3765(3) ?
  Bi Cu2 . 1_554 3.2507(17) ?
  Bi Cu2 . 2_554 3.2507(17) ?
  Bi O1 . 1_554 2.254(6) ?
  Bi O1 . 2_554 2.254(6) ?
  Bi O2 . 3_546 2.426(3) ?
  Bi O2 . 4_566 2.426(3) ?
  Bi O2 . 5_566 2.426(3) ?
  Bi O2 . 6_546 2.426(3) ?
  Se O2 . . 1.734(4) ?
  Se O2 . 8_555 1.734(4) ?
  Se O3 . 2_555 1.639(6) ?
  Cu1 Br . 2_555 3.053(2) ?
  Cu1 Br . 4_465 3.053(2) ?
  Cu1 O1 . 1_554 1.913(3) ?
  Cu1 O1 . 4_456 1.913(3) ?
  Cu1 O2 . 3_546 1.960(4) ?
  Cu1 O2 . 7_554 1.960(4) ?
  Cu2 Cu2 . 2_555 0.183(10) ?
  Cu2 Br . 3_646 3.012(9) ?
  Cu2 O1 . . 1.983(6) ?
  Cu2 O1 . 2_555 1.983(6) ?
  Cu2 O3 . . 1.968(6) ?
  Cu2 O3 . 2_555 1.968(6) ?
  Br Br . 2_565 0.200(7) ?

loop_
 _geom_angle_atom_site_label_1
 _geom_angle_atom_site_label_2
 _geom_angle_atom_site_label_3
 _geom_angle_site_symmetry_1
 _geom_angle_site_symmetry_2
 _geom_angle_site_symmetry_3
 _geom_angle
 _geom_angle_publ_flag
 ? ? ? ? ? ? ? ?

loop_
 _geom_torsion_atom_site_label_1
 _geom_torsion_atom_site_label_2
 _geom_torsion_atom_site_label_3
 _geom_torsion_atom_site_label_4
 _geom_torsion_site_symmetry_1
 _geom_torsion_site_symmetry_2
 _geom_torsion_site_symmetry_3
 _geom_torsion_site_symmetry_4
 _geom_torsion
 _geom_torsion_publ_flag
 ? ? ? ? ? ? ? ? ? ?

loop_
 _geom_hbond_atom_site_label_D
 _geom_hbond_atom_site_label_H
 _geom_hbond_atom_site_label_A
 _geom_hbond_site_symmetry_D
 _geom_hbond_site_symmetry_H
 _geom_hbond_site_symmetry_A
 _geom_hbond_distance_DH
 _geom_hbond_distance_HA
 _geom_hbond_distance_DA
 _geom_hbond_angle_DHA
 _geom_hbond_publ_flag
 ? ? ? ? ? ? ? ? ? ? ?



==> anc/francisite-Br-200K.cif <==

#=======================================================================
data_global
#=======================================================================

_audit_creation_method                   'Jana2006 Version : 25/10/2015'


# 1. PROCESSING SUMMARY (IUCr Office Use Only)

_journal_date_recd_electronic            ?
_journal_date_to_coeditor                ?
_journal_date_from_coeditor              ?
_journal_date_accepted                   ?
_journal_date_printers_first             ?
_journal_date_printers_final             ?
_journal_date_proofs_out                 ?
_journal_date_proofs_in                  ?
_journal_coeditor_name                   ?
_journal_coeditor_code                   ?
_journal_coeditor_notes
; ?
;
_journal_techeditor_code                 ?
_journal_paper_category                  ?
_journal_techeditor_notes
; ?
;
_journal_coden_ASTM                      ?
_journal_name_full                       'Acta Crystallographica Section C'
_journal_year                            ?
_journal_volume                          ?
_journal_issue                           ?
_journal_page_first                      ?
_journal_page_last                       ?
_journal_suppl_publ_number               ?
_journal_suppl_publ_pages                ?

#=======================================================================

# 2. SUBMISSION DETAILS

_publ_contact_author_name                ?
_publ_contact_author_address
; ?
;
_publ_contact_author_email               ?
_publ_contact_author_fax                 ?
_publ_contact_author_phone               ?

_publ_requested_journal                  'Acta Crystallographica Section C'
_publ_requested_category                 ?

_publ_contact_letter
; ?
;

#=======================================================================

# 3. TITLE AND AUTHOR LIST

_publ_section_title
; ?
;
_publ_section_title_footnote
; ?
;
loop_
 _publ_author_name
 _publ_author_footnote
 _publ_author_address
; ?      # name
;
; ?      # footnote
;
; ?      # address
;

#=======================================================================

# 4. TEXT

_publ_section_synopsis
; ?
;
_publ_section_abstract
; ?
;
_publ_section_comment
; ?
;
_publ_section_introduction
; ?
;
_publ_section_experimental
; ?
;
_publ_section_exptl_prep
; ?
;
_publ_section_exptl_refinement
; ?
;
_publ_section_exptl_solution
; ?
;
_publ_section_discussion
; ?
;
_publ_section_acknowledgements
; ?
;
_publ_section_references
;
Petricek, V., Dusek, M. & Palatinus L. (2014). Z. Kristallogr. 229(5), 345-352;

Palatinus L. & Chapuis G. (2007). J. Appl. Cryst. 40, 786-790.

# enable this reference if Diamond ver. 2 was used for visualization
#Brandenburg, K. (1999). DIAMOND. Version. 2.1c.
#Crystal Impact GbR, Bonn, Germany.

# enable this reference if Diamond ver. 3 was used for visualization
#Brandenburg, K. & Putz, H. (2005). DIAMOND Version 3.
#Crystal Impact GbR, Postfach 1251, D-53002 Bonn, Germany.

# enable this reference if SIR97 was used for solving of the structure
#Altomare, A., Burla, M. C., Camalli, M., Cascarano, G., Giacovazzo, C.,
#Guagliardi, A., Moliterni, A. G. G., Polidori, G., Spagna, R. (1997).
#SIR97. A Package for Crystal Structure Solution by Direct Methods
#and Refinement, Bari, Rome, Italy.

# use this reference if SIR2002 was used for solving of the structure
#Burla, M.C., Camalli, M., Carrozzini, B., Cascarano, G., Giacovazzo, C.,
#Polidori, G., Spagna, R.
#SIR2002: the program, J. Appl. Cryst, (2003). 36, 1103


# use this reference if SIR2011 was used for solving of the structure
#Burla, M.C., Caliandro, R., Camalli, M., Carrozzini, B., Cascarano,
#G.L., Giacovazzo, C., Mallamo. M., Mazzone, A., Polidori, G., Spagna, R.
#SIR2011: a new package for crystal structure determination and refinement,
#J.Appl.Cryst. (2012) 45, 357-361

# enable this reference if bond valences were calculated
#Brown, I. D. (1996). J. Appl. Cryst. 29, 479-480.

# enable this reference if Xshape wase used for crystal shape refinement
#Stoe & Cie (1998). X-SHAPE. Stoe & Cie, Darmstadt, Germany.


# enable this reference if Flack coefficient was refined
#Flack, H. D. (1983). Acta Cryst. A39, 876-881.
;
_publ_section_figure_captions
; ?
;
_publ_section_table_legends
; ?
;

#=======================================================================
data_I
#=======================================================================

# 5. CHEMICAL DATA

_chemical_name_systematic
; ?
;
_chemical_name_common                    ?
_chemical_formula_moiety                 ?
_chemical_formula_structural             ?
_chemical_formula_analytical             ?
_chemical_formula_iupac                  ?
_chemical_formula_sum                    'Bi1 Br1 Cu3 O8 Se2'
_chemical_formula_weight                 765.4
_chemical_melting_point                  ?
_chemical_compound_source                ?
_chemical_absolute_configuration         .

#=======================================================================

# 6. POWDER SPECIMEN AND CRYSTAL DATA

_symmetry_cell_setting                   orthorhombic
_symmetry_space_group_name_H-M           'P m m n'
_symmetry_space_group_name_Hall          '-P 2ab 2a'
_symmetry_Int_Tables_number              59

loop_
 _space_group_symop_id
 _space_group_symop_operation_xyz
 1   x,y,z
 2   -x+1/2,-y+1/2,z
 3   -x,y+1/2,-z
 4   x+1/2,-y,-z
 5   -x,-y,-z
 6   x+1/2,y+1/2,-z
 7   x,-y+1/2,z
 8   -x+1/2,y,z

_cell_length_a                           6.36594(2)
_cell_length_b                           9.66039(3)
_cell_length_c                           7.25998(2)
_cell_angle_alpha                        90
_cell_angle_beta                         90
_cell_angle_gamma                        90
_cell_volume                             446.471(2)


_cell_formula_units_Z                    2
_cell_measurement_temperature            293
_cell_special_details
; ?
;

_exptl_crystal_density_diffrn            5.6937
_exptl_crystal_density_meas              ?
_exptl_crystal_density_method            ?
_exptl_crystal_F_000                     674

_pd_spec_size_axial                      ?
_pd_spec_size_equat                      ?
_pd_spec_size_thick                      ?
_pd_spec_mounting                        ?
_pd_spec_mount_mode                      ?
_pd_spec_shape                           ?
_pd_char_particle_morphology             ?
_pd_char_colour                          ?
_pd_prep_cool_rate                       ?
_pd_prep_pressure                        ?
_pd_prep_temperature                     ?

_exptl_absorpt_coefficient_mu            9.288
_exptl_absorpt_correction_type           ?
_exptl_absorpt_process_details           ?
_exptl_absorpt_correction_T_min          ?
_exptl_absorpt_correction_T_max          ?
loop_
 _exptl_crystal_face_index_h
 _exptl_crystal_face_index_k
 _exptl_crystal_face_index_l
 _exptl_crystal_face_perp_dist
 ? ? ? ?

#=======================================================================

# 7. EXPERIMENTAL DATA

_exptl_special_details                   ?
_pd_instr_location
; ?
;
_pd_calibration_special_details
; ?
;

_diffrn_ambient_temperature              293
_diffrn_source                           ?
_diffrn_source_target                    ?
_diffrn_source_type                      ?
_diffrn_radiation_type                   ?
_diffrn_radiation_wavelength             0.41066
_diffrn_radiation_monochromator          ?
_diffrn_measurement_device               ?
_diffrn_measurement_device_type          ?
_diffrn_detector                         ?
_diffrn_detector_type                    ?

_pd_meas_scan_method                     ?
_pd_meas_special_details
; ?
;
_pd_meas_number_of_points                19333
_pd_meas_2theta_range_min                1.000
_pd_meas_2theta_range_max                29.999
_pd_meas_2theta_range_inc                0.002

_diffrn_radiation_probe                  X-ray

#=======================================================================

# 8. REFINEMENT DATA

_pd_proc_ls_special_details
; ?
;
_pd_proc_ls_profile_function             'Pseudo-Voigt'
_pd_proc_ls_background_function          '12 Legendre polynoms'
_pd_proc_ls_pref_orient_corr             none
_pd_proc_ls_prof_R_factor                0.1067
_pd_proc_ls_prof_wR_factor               0.1481
_pd_proc_ls_prof_wR_expected             0.1430

_refine_special_details
; ?
;

_refine_ls_R_factor_gt                   0.0270
_refine_ls_wR_factor_gt                  0.0296
_refine_ls_R_factor_all                  0.0273
_refine_ls_wR_factor_all                 0.0296
_refine_ls_goodness_of_fit_all           1.04
_refine_ls_restrained_S_gt               ?
_refine_ls_restrained_S_all              ?
_refine_ls_number_parameters             40
_refine_ls_number_restraints             0
_refine_ls_number_constraints            0
_refine_ls_weighting_scheme              sigma
_refine_ls_weighting_details             ?
_refine_ls_hydrogen_treatment            ?
_refine_ls_shift/su_max                  0.0347
_refine_ls_shift/su_mean                 0.0039
_refine_diff_density_max                 2.49
_refine_diff_density_min                 -3.82
_refine_ls_extinction_method             ?
_refine_ls_extinction_coef               ?

_pd_proc_2theta_range_min                2.056
_pd_proc_2theta_range_max                29.999
_pd_proc_2theta_range_inc                0.002
_pd_proc_wavelength                      ?

_pd_block_diffractogram_id               ?

loop_
_pd_proc_info_excluded_regions
 'from 1 to 2.056'
_pd_proc_info_data_reduction             ?

loop_
 _atom_type_symbol
 _atom_type_scat_dispersion_real
 _atom_type_scat_dispersion_imag
 _atom_type_scat_source
 Bi  -0.6515  4.4223
 'International Tables Vol C tables 4.2.6.8 and 6.1.1.1'
 Br   0.2871  0.9552
 'International Tables Vol C tables 4.2.6.8 and 6.1.1.1'
 Cu   0.2460  0.4678
 'International Tables Vol C tables 4.2.6.8 and 6.1.1.1'
 O    0.0018  0.0018
 'International Tables Vol C tables 4.2.6.8 and 6.1.1.1'
 Se   0.2899  0.8578
 'International Tables Vol C tables 4.2.6.8 and 6.1.1.1'

_computing_data_collection               ?
_computing_cell_refinement               ?
_computing_data_reduction                ?
_computing_structure_solution            ?
_computing_structure_refinement          ?
_computing_molecular_graphics            ?
_computing_publication_material          ?

loop_
 _restr_distance_atom_site_label_1
 _restr_distance_site_symmetry_1
 _restr_distance_atom_site_label_2
 _restr_distance_site_symmetry_2
 _restr_distance_target
 _restr_distance_target_weight_param
 ? ? ? ? ? ?

loop_
 _restr_angle_atom_site_label_1
 _restr_angle_site_symmetry_1
 _restr_angle_atom_site_label_2
 _restr_angle_site_symmetry_2
 _restr_angle_atom_site_label_3
 _restr_angle_site_symmetry_3
 _restr_angle_target
 _restr_angle_target_weight_param
 ? ? ? ? ? ? ? ?

loop_
 _restr_torsion_atom_site_label_1
 _restr_torsion_site_symmetry_1
 _restr_torsion_atom_site_label_2
 _restr_torsion_site_symmetry_2
 _restr_torsion_atom_site_label_3
 _restr_torsion_site_symmetry_3
 _restr_torsion_atom_site_label_4
 _restr_torsion_site_symmetry_4
 _restr_torsion_angle_target
 _restr_torsion_weight_param
 ? ? ? ? ? ? ? ? ? ?

loop_
 _restr_equal_distance_atom_site_label_1
 _restr_equal_distance_site_symmetry_1
 _restr_equal_distance_atom_site_label_2
 _restr_equal_distance_site_symmetry_2
 _restr_equal_distance_class_class_id
 _restr_equal_distance_class_target_weight_param
 ? ? ? ? ? ?

loop_
 _restr_equal_angle_atom_site_label_1
 _restr_equal_angle_site_symmetry_1
 _restr_equal_angle_atom_site_label_2
 _restr_equal_angle_site_symmetry_2
 _restr_equal_angle_atom_site_label_3
 _restr_equal_angle_site_symmetry_3
 _restr_equal_angle_class_class_id
 _restr_equal_angle_class_target_weight_param
 ? ? ? ? ? ? ? ?

loop_
 _restr_equal_torsion_atom_site_label_1
 _restr_equal_torsion_site_symmetry_1
 _restr_equal_torsion_atom_site_label_2
 _restr_equal_torsion_site_symmetry_2
 _restr_equal_torsion_atom_site_label_3
 _restr_equal_torsion_site_symmetry_3
 _restr_equal_torsion_atom_site_label_4
 _restr_equal_torsion_site_symmetry_4
 _restr_equal_torsion_class_class_id
 _restr_equal_torsion_class_target_weight_param
 ? ? ? ? ? ? ? ? ? ?


#=======================================================================

# 9. ATOMIC COORDINATES AND DISPLACEMENT PARAMETERS

loop_
 _atom_site_label
 _atom_site_type_symbol
 _atom_site_fract_x
 _atom_site_fract_y
 _atom_site_fract_z
 _atom_site_adp_type
 _atom_site_U_iso_or_equiv
 _atom_site_site_symmetry_multiplicity
 _atom_site_occupancy
 _atom_site_calc_flag
 _atom_site_refinement_flags
 _atom_site_disorder_assembly
 _atom_site_disorder_group
  Bi Bi 0.25 0.25 0.24009(11) Uiso 0.00642(19) 2 1 d . . .
  Se Se 0.25 0.55660(13) 0.61209(18) Uiso 0.0071(3) 4 1 d . . .
  Cu1 Cu 0 0 0 Uiso 0.0100(4) 4 1 d . . .
  Cu2 Cu 0.2687(11) 0.25 0.7921(3) Uiso 0.0055(9) 4 0.5 d . . .
  Br Br 0.2656(12) 0.75 0.1573(2) Uiso 0.0120(7) 4 0.5 d . . .
  O1 O 0.25 0.1132(7) 0.9919(10) Uiso 0.0068(10) 4 1 d . . .
  O2 O 0.0390(7) 0.5837(5) 0.7579(8) Uiso 0.0068(10) 8 1 d . . .
  O3 O 0.25 0.1145(7) 0.5925(10) Uiso 0.0068(10) 4 1 d . . .

loop_
 _atom_site_aniso_label
 _atom_site_aniso_type_symbol
 _atom_site_aniso_U_11
 _atom_site_aniso_U_22
 _atom_site_aniso_U_33
 _atom_site_aniso_U_12
 _atom_site_aniso_U_13
 _atom_site_aniso_U_23
 ? ? ? ? ? ? ? ?

loop_
 _jana_atom_site_ADP_C_label
 _jana_atom_site_ADP_C_type_symbol
 _jana_atom_site_ADP_C_111
 _jana_atom_site_ADP_C_112
 _jana_atom_site_ADP_C_113
 _jana_atom_site_ADP_C_122
 _jana_atom_site_ADP_C_123
 _jana_atom_site_ADP_C_133
 _jana_atom_site_ADP_C_222
 _jana_atom_site_ADP_C_223
 _jana_atom_site_ADP_C_233
 _jana_atom_site_ADP_C_333
 ? ? ? ? ? ? ? ? ? ? ? ?

loop_
 _jana_atom_site_ADP_D_label
 _jana_atom_site_ADP_D_type_symbol
 _jana_atom_site_ADP_D_1111
 _jana_atom_site_ADP_D_1112
 _jana_atom_site_ADP_D_1113
 _jana_atom_site_ADP_D_1122
 _jana_atom_site_ADP_D_1123
 _jana_atom_site_ADP_D_1133
 _jana_atom_site_ADP_D_1222
 _jana_atom_site_ADP_D_1223
 _jana_atom_site_ADP_D_1233
 _jana_atom_site_ADP_D_1333
 _jana_atom_site_ADP_D_2222
 _jana_atom_site_ADP_D_2223
 _jana_atom_site_ADP_D_2233
 _jana_atom_site_ADP_D_2333
 _jana_atom_site_ADP_D_3333
 ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ?

loop_
 _jana_atom_site_ADP_E_label
 _jana_atom_site_ADP_E_type_symbol
 _jana_atom_site_ADP_E_11111
 _jana_atom_site_ADP_E_11112
 _jana_atom_site_ADP_E_11113
 _jana_atom_site_ADP_E_11122
 _jana_atom_site_ADP_E_11123
 _jana_atom_site_ADP_E_11133
 _jana_atom_site_ADP_E_11222
 _jana_atom_site_ADP_E_11223
 _jana_atom_site_ADP_E_11233
 _jana_atom_site_ADP_E_11333
 _jana_atom_site_ADP_E_12222
 _jana_atom_site_ADP_E_12223
 _jana_atom_site_ADP_E_12233
 _jana_atom_site_ADP_E_12333
 _jana_atom_site_ADP_E_13333
 _jana_atom_site_ADP_E_22222
 _jana_atom_site_ADP_E_22223
 _jana_atom_site_ADP_E_22233
 _jana_atom_site_ADP_E_22333
 _jana_atom_site_ADP_E_23333
 _jana_atom_site_ADP_E_33333
 ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ?

loop_
 _jana_atom_site_ADP_F_label
 _jana_atom_site_ADP_F_type_symbol
 _jana_atom_site_ADP_F_111111
 _jana_atom_site_ADP_F_111112
 _jana_atom_site_ADP_F_111113
 _jana_atom_site_ADP_F_111122
 _jana_atom_site_ADP_F_111123
 _jana_atom_site_ADP_F_111133
 _jana_atom_site_ADP_F_111222
 _jana_atom_site_ADP_F_111223
 _jana_atom_site_ADP_F_111233
 _jana_atom_site_ADP_F_111333
 _jana_atom_site_ADP_F_112222
 _jana_atom_site_ADP_F_112223
 _jana_atom_site_ADP_F_112233
 _jana_atom_site_ADP_F_112333
 _jana_atom_site_ADP_F_113333
 _jana_atom_site_ADP_F_122222
 _jana_atom_site_ADP_F_122223
 _jana_atom_site_ADP_F_122233
 _jana_atom_site_ADP_F_122333
 _jana_atom_site_ADP_F_123333
 _jana_atom_site_ADP_F_133333
 _jana_atom_site_ADP_F_222222
 _jana_atom_site_ADP_F_222223
 _jana_atom_site_ADP_F_222233
 _jana_atom_site_ADP_F_222333
 _jana_atom_site_ADP_F_223333
 _jana_atom_site_ADP_F_233333
 _jana_atom_site_ADP_F_333333
 ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ?


#=======================================================================

# 10. MOLECULAR GEOMETRY


loop_
 _geom_bond_atom_site_label_1
 _geom_bond_atom_site_label_2
 _geom_bond_site_symmetry_1
 _geom_bond_site_symmetry_2
 _geom_bond_distance
 _geom_bond_publ_flag
  Bi Cu1 . . 3.3769(4) ?
  Bi Cu1 . 2_555 3.3769(4) ?
  Bi Cu1 . 3_555 3.3769(4) ?
  Bi Cu1 . 4_555 3.3769(4) ?
  Bi Cu2 . 1_554 3.254(2) ?
  Bi Cu2 . 2_554 3.254(2) ?
  Bi O1 . 1_554 2.235(7) ?
  Bi O1 . 2_554 2.235(7) ?
  Bi O2 . 3_546 2.443(5) ?
  Bi O2 . 4_566 2.443(5) ?
  Bi O2 . 5_566 2.443(5) ?
  Bi O2 . 6_546 2.443(5) ?
  Se O2 . . 1.730(5) ?
  Se O2 . 8_555 1.730(5) ?
  Se O3 . 2_555 1.659(7) ?
  Cu1 Br . 2_555 3.060(4) ?
  Cu1 Br . 4_465 3.060(4) ?
  Cu1 O1 . 1_554 1.932(4) ?
  Cu1 O1 . 4_456 1.932(4) ?
  Cu1 O2 . 3_546 1.950(5) ?
  Cu1 O2 . 7_554 1.950(5) ?
  Cu2 Cu2 . 2_555 0.238(10) ?
  Cu2 Br . 3_646 2.988(10) ?
  Cu2 O1 . . 1.966(7) ?
  Cu2 O1 . 2_555 1.966(7) ?
  Cu2 O3 . . 1.957(7) ?
  Cu2 O3 . 2_555 1.957(7) ?
  Br Br . 2_565 0.198(11) ?

loop_
 _geom_angle_atom_site_label_1
 _geom_angle_atom_site_label_2
 _geom_angle_atom_site_label_3
 _geom_angle_site_symmetry_1
 _geom_angle_site_symmetry_2
 _geom_angle_site_symmetry_3
 _geom_angle
 _geom_angle_publ_flag
 ? ? ? ? ? ? ? ?

loop_
 _geom_torsion_atom_site_label_1
 _geom_torsion_atom_site_label_2
 _geom_torsion_atom_site_label_3
 _geom_torsion_atom_site_label_4
 _geom_torsion_site_symmetry_1
 _geom_torsion_site_symmetry_2
 _geom_torsion_site_symmetry_3
 _geom_torsion_site_symmetry_4
 _geom_torsion
 _geom_torsion_publ_flag
 ? ? ? ? ? ? ? ? ? ?

loop_
 _geom_hbond_atom_site_label_D
 _geom_hbond_atom_site_label_H
 _geom_hbond_atom_site_label_A
 _geom_hbond_site_symmetry_D
 _geom_hbond_site_symmetry_H
 _geom_hbond_site_symmetry_A
 _geom_hbond_distance_DH
 _geom_hbond_distance_HA
 _geom_hbond_distance_DA
 _geom_hbond_angle_DHA
 _geom_hbond_publ_flag
 ? ? ? ? ? ? ? ? ? ? ?



==> anc/francisite-Cl-10K.cif <==

#=======================================================================
data_global
#=======================================================================

_audit_creation_method                   'Jana2006 Version : 25/10/2015'


# 1. PROCESSING SUMMARY (IUCr Office Use Only)

_journal_date_recd_electronic            ?
_journal_date_to_coeditor                ?
_journal_date_from_coeditor              ?
_journal_date_accepted                   ?
_journal_date_printers_first             ?
_journal_date_printers_final             ?
_journal_date_proofs_out                 ?
_journal_date_proofs_in                  ?
_journal_coeditor_name                   ?
_journal_coeditor_code                   ?
_journal_coeditor_notes
; ?
;
_journal_techeditor_code                 ?
_journal_paper_category                  ?
_journal_techeditor_notes
; ?
;
_journal_coden_ASTM                      ?
_journal_name_full                       'Acta Crystallographica Section C'
_journal_year                            ?
_journal_volume                          ?
_journal_issue                           ?
_journal_page_first                      ?
_journal_page_last                       ?
_journal_suppl_publ_number               ?
_journal_suppl_publ_pages                ?

#=======================================================================

# 2. SUBMISSION DETAILS

_publ_contact_author_name                ?
_publ_contact_author_address
; ?
;
_publ_contact_author_email               ?
_publ_contact_author_fax                 ?
_publ_contact_author_phone               ?

_publ_requested_journal                  'Acta Crystallographica Section C'
_publ_requested_category                 ?

_publ_contact_letter
; ?
;

#=======================================================================

# 3. TITLE AND AUTHOR LIST

_publ_section_title
; ?
;
_publ_section_title_footnote
; ?
;
loop_
 _publ_author_name
 _publ_author_footnote
 _publ_author_address
; ?      # name
;
; ?      # footnote
;
; ?      # address
;

#=======================================================================

# 4. TEXT

_publ_section_synopsis
; ?
;
_publ_section_abstract
; ?
;
_publ_section_comment
; ?
;
_publ_section_introduction
; ?
;
_publ_section_experimental
; ?
;
_publ_section_exptl_prep
; ?
;
_publ_section_exptl_refinement
; ?
;
_publ_section_exptl_solution
; ?
;
_publ_section_discussion
; ?
;
_publ_section_acknowledgements
; ?
;
_publ_section_references
;
Petricek, V., Dusek, M. & Palatinus L. (2014). Z. Kristallogr. 229(5), 345-352;

Palatinus L. & Chapuis G. (2007). J. Appl. Cryst. 40, 786-790.

# enable this reference if Diamond ver. 2 was used for visualization
#Brandenburg, K. (1999). DIAMOND. Version. 2.1c.
#Crystal Impact GbR, Bonn, Germany.

# enable this reference if Diamond ver. 3 was used for visualization
#Brandenburg, K. & Putz, H. (2005). DIAMOND Version 3.
#Crystal Impact GbR, Postfach 1251, D-53002 Bonn, Germany.

# enable this reference if SIR97 was used for solving of the structure
#Altomare, A., Burla, M. C., Camalli, M., Cascarano, G., Giacovazzo, C.,
#Guagliardi, A., Moliterni, A. G. G., Polidori, G., Spagna, R. (1997).
#SIR97. A Package for Crystal Structure Solution by Direct Methods
#and Refinement, Bari, Rome, Italy.

# use this reference if SIR2002 was used for solving of the structure
#Burla, M.C., Camalli, M., Carrozzini, B., Cascarano, G., Giacovazzo, C.,
#Polidori, G., Spagna, R.
#SIR2002: the program, J. Appl. Cryst, (2003). 36, 1103


# use this reference if SIR2011 was used for solving of the structure
#Burla, M.C., Caliandro, R., Camalli, M., Carrozzini, B., Cascarano,
#G.L., Giacovazzo, C., Mallamo. M., Mazzone, A., Polidori, G., Spagna, R.
#SIR2011: a new package for crystal structure determination and refinement,
#J.Appl.Cryst. (2012) 45, 357-361

# enable this reference if bond valences were calculated
#Brown, I. D. (1996). J. Appl. Cryst. 29, 479-480.

# enable this reference if Xshape wase used for crystal shape refinement
#Stoe & Cie (1998). X-SHAPE. Stoe & Cie, Darmstadt, Germany.


# enable this reference if Flack coefficient was refined
#Flack, H. D. (1983). Acta Cryst. A39, 876-881.
;
_publ_section_figure_captions
; ?
;
_publ_section_table_legends
; ?
;

#=======================================================================
data_I
#=======================================================================

# 5. CHEMICAL DATA

_chemical_name_systematic
; ?
;
_chemical_name_common                    ?
_chemical_formula_moiety                 ?
_chemical_formula_structural             ?
_chemical_formula_analytical             ?
_chemical_formula_iupac                  ?
_chemical_formula_sum                    'Bi Cl Cu3 O8 Se2'
_chemical_formula_weight                 720.98
_chemical_melting_point                  ?
_chemical_compound_source                ?
_chemical_absolute_configuration         .

#=======================================================================

# 6. POWDER SPECIMEN AND CRYSTAL DATA

_symmetry_cell_setting                   orthorhombic
_symmetry_space_group_name_H-M           'P c m n'
_symmetry_space_group_name_Hall          '-P 2n 2ac'
_symmetry_Int_Tables_number              62

loop_
 _space_group_symop_id
 _space_group_symop_operation_xyz
 1   x,y,z
 2   -x+1/2,-y+1/2,z+1/2
 3   -x,y+1/2,-z
 4   x+1/2,-y,-z+1/2
 5   -x,-y,-z
 6   x+1/2,y+1/2,-z+1/2
 7   x,-y+1/2,z
 8   -x+1/2,y,z+1/2

_cell_length_a                           6.35043(3)
_cell_length_b                           9.62715(4)
_cell_length_c                           14.42617(6)
_cell_angle_alpha                        90
_cell_angle_beta                         90
_cell_angle_gamma                        90
_cell_volume                             881.966(6)


_cell_formula_units_Z                    4
_cell_measurement_temperature            293
_cell_special_details
; ?
;

_exptl_crystal_density_diffrn            5.4298
_exptl_crystal_density_meas              ?
_exptl_crystal_density_method            ?
_exptl_crystal_F_000                     1276

_pd_spec_size_axial                      ?
_pd_spec_size_equat                      ?
_pd_spec_size_thick                      ?
_pd_spec_mounting                        ?
_pd_spec_mount_mode                      ?
_pd_spec_shape                           ?
_pd_char_particle_morphology             ?
_pd_char_colour                          ?
_pd_prep_cool_rate                       ?
_pd_prep_pressure                        ?
_pd_prep_temperature                     ?

_exptl_absorpt_coefficient_mu            8.409
_exptl_absorpt_correction_type           ?
_exptl_absorpt_process_details           ?
_exptl_absorpt_correction_T_min          ?
_exptl_absorpt_correction_T_max          ?
loop_
 _exptl_crystal_face_index_h
 _exptl_crystal_face_index_k
 _exptl_crystal_face_index_l
 _exptl_crystal_face_perp_dist
 ? ? ? ?

#=======================================================================

# 7. EXPERIMENTAL DATA

_exptl_special_details                   ?
_pd_instr_location
; ?
;
_pd_calibration_special_details
; ?
;

_diffrn_ambient_temperature              293
_diffrn_source                           ?
_diffrn_source_target                    ?
_diffrn_source_type                      ?
_diffrn_radiation_type                   ?
_diffrn_radiation_wavelength             0.41066
_diffrn_radiation_monochromator          ?
_diffrn_measurement_device               ?
_diffrn_measurement_device_type          ?
_diffrn_detector                         ?
_diffrn_detector_type                    ?

_pd_meas_scan_method                     ?
_pd_meas_special_details
; ?
;
_pd_meas_number_of_points                19333
_pd_meas_2theta_range_min                1.000
_pd_meas_2theta_range_max                29.999
_pd_meas_2theta_range_inc                0.002

_diffrn_radiation_probe                  X-ray

#=======================================================================

# 8. REFINEMENT DATA

_pd_proc_ls_special_details
; ?
;
_pd_proc_ls_profile_function             'Pseudo-Voigt'
_pd_proc_ls_background_function          '12 Legendre polynoms'
_pd_proc_ls_pref_orient_corr             none
_pd_proc_ls_prof_R_factor                0.0843
_pd_proc_ls_prof_wR_factor               0.1111
_pd_proc_ls_prof_wR_expected             0.0875

_refine_special_details
; ?
;

_refine_ls_R_factor_gt                   0.0212
_refine_ls_wR_factor_gt                  0.0254
_refine_ls_R_factor_all                  0.0214
_refine_ls_wR_factor_all                 0.0254
_refine_ls_goodness_of_fit_all           1.27
_refine_ls_restrained_S_gt               ?
_refine_ls_restrained_S_all              ?
_refine_ls_number_parameters             51
_refine_ls_number_restraints             0
_refine_ls_number_constraints            7
_refine_ls_weighting_scheme              sigma
_refine_ls_weighting_details             ?
_refine_ls_hydrogen_treatment            ?
_refine_ls_shift/su_max                  0.0333
_refine_ls_shift/su_mean                 0.0067
_refine_diff_density_max                 ?
_refine_diff_density_min                 ?
_refine_ls_extinction_method             ?
_refine_ls_extinction_coef               ?

_pd_proc_2theta_range_min                1.881
_pd_proc_2theta_range_max                29.999
_pd_proc_2theta_range_inc                0.002
_pd_proc_wavelength                      ?

_pd_block_diffractogram_id               ?

loop_
_pd_proc_info_excluded_regions
 'from 1 to 1.880'
_pd_proc_info_data_reduction             ?

loop_
 _atom_type_symbol
 _atom_type_scat_dispersion_real
 _atom_type_scat_dispersion_imag
 _atom_type_scat_source
 Bi  -0.6515  4.4223
 'International Tables Vol C tables 4.2.6.8 and 6.1.1.1'
 Cl   0.0548  0.0526
 'International Tables Vol C tables 4.2.6.8 and 6.1.1.1'
 Cu   0.2460  0.4678
 'International Tables Vol C tables 4.2.6.8 and 6.1.1.1'
 O    0.0018  0.0018
 'International Tables Vol C tables 4.2.6.8 and 6.1.1.1'
 Se   0.2899  0.8578
 'International Tables Vol C tables 4.2.6.8 and 6.1.1.1'

_computing_data_collection               ?
_computing_cell_refinement               ?
_computing_data_reduction                ?
_computing_structure_solution            ?
_computing_structure_refinement          ?
_computing_molecular_graphics            ?
_computing_publication_material          ?

loop_
 _restr_distance_atom_site_label_1
 _restr_distance_site_symmetry_1
 _restr_distance_atom_site_label_2
 _restr_distance_site_symmetry_2
 _restr_distance_target
 _restr_distance_target_weight_param
 ? ? ? ? ? ?

loop_
 _restr_angle_atom_site_label_1
 _restr_angle_site_symmetry_1
 _restr_angle_atom_site_label_2
 _restr_angle_site_symmetry_2
 _restr_angle_atom_site_label_3
 _restr_angle_site_symmetry_3
 _restr_angle_target
 _restr_angle_target_weight_param
 ? ? ? ? ? ? ? ?

loop_
 _restr_torsion_atom_site_label_1
 _restr_torsion_site_symmetry_1
 _restr_torsion_atom_site_label_2
 _restr_torsion_site_symmetry_2
 _restr_torsion_atom_site_label_3
 _restr_torsion_site_symmetry_3
 _restr_torsion_atom_site_label_4
 _restr_torsion_site_symmetry_4
 _restr_torsion_angle_target
 _restr_torsion_weight_param
 ? ? ? ? ? ? ? ? ? ?

loop_
 _restr_equal_distance_atom_site_label_1
 _restr_equal_distance_site_symmetry_1
 _restr_equal_distance_atom_site_label_2
 _restr_equal_distance_site_symmetry_2
 _restr_equal_distance_class_class_id
 _restr_equal_distance_class_target_weight_param
 ? ? ? ? ? ?

loop_
 _restr_equal_angle_atom_site_label_1
 _restr_equal_angle_site_symmetry_1
 _restr_equal_angle_atom_site_label_2
 _restr_equal_angle_site_symmetry_2
 _restr_equal_angle_atom_site_label_3
 _restr_equal_angle_site_symmetry_3
 _restr_equal_angle_class_class_id
 _restr_equal_angle_class_target_weight_param
 ? ? ? ? ? ? ? ?

loop_
 _restr_equal_torsion_atom_site_label_1
 _restr_equal_torsion_site_symmetry_1
 _restr_equal_torsion_atom_site_label_2
 _restr_equal_torsion_site_symmetry_2
 _restr_equal_torsion_atom_site_label_3
 _restr_equal_torsion_site_symmetry_3
 _restr_equal_torsion_atom_site_label_4
 _restr_equal_torsion_site_symmetry_4
 _restr_equal_torsion_class_class_id
 _restr_equal_torsion_class_target_weight_param
 ? ? ? ? ? ? ? ? ? ?


#=======================================================================

# 9. ATOMIC COORDINATES AND DISPLACEMENT PARAMETERS

loop_
 _atom_site_label
 _atom_site_type_symbol
 _atom_site_fract_x
 _atom_site_fract_y
 _atom_site_fract_z
 _atom_site_adp_type
 _atom_site_U_iso_or_equiv
 _atom_site_site_symmetry_multiplicity
 _atom_site_occupancy
 _atom_site_calc_flag
 _atom_site_refinement_flags
 _atom_site_disorder_assembly
 _atom_site_disorder_group
  Bi1 Bi 0.2540(2) 0.25 0.87077(4) Uiso 0.00302(13) 4 1 d . . .
  Se1 Se 0.2557(4) 0.55701(10) 0.05456(7) Uiso 0.0044(2) 8 1 d . . .
  Cu1 Cu 0.9982(10) -0.0014(4) 0.7509(3) Uiso 0.0053(3) 8 1 d . . .
  Cu21 Cu 0.2791(6) 0.25 0.14658(11) Uiso 0.0034(7) 4 0.903(15) d . . .
  Cu22 Cu 0.2209(6) 0.25 0.14658(11) Uiso 0.0034(7) 4 0.097(15) d . . .
  Cl1 Cl 0.2880(8) 0.75 0.8225(2) Uiso 0.0018(11) 4 0.9026 d . . .
  Cl2 Cl 0.2120(8) 0.75 0.8225(2) Uiso 0.0018(11) 4 0.0974 d . . .
  O1 O 0.259(3) 0.1112(5) 0.2439(4) Uiso 0.0009(8) 8 1 d . . .
  O2 O 0.0324(16) 0.5728(10) 0.1216(8) Uiso 0.0009(8) 8 1 d . . .
  O3 O 0.0488(15) 0.5930(10) 0.6309(8) Uiso 0.0009(8) 8 1 d . . .
  O4 O 0.2733(15) 0.1157(6) 0.0454(4) Uiso 0.0009(8) 8 1 d . . .

loop_
 _atom_site_aniso_label
 _atom_site_aniso_type_symbol
 _atom_site_aniso_U_11
 _atom_site_aniso_U_22
 _atom_site_aniso_U_33
 _atom_site_aniso_U_12
 _atom_site_aniso_U_13
 _atom_site_aniso_U_23
 ? ? ? ? ? ? ? ?

loop_
 _jana_atom_site_ADP_C_label
 _jana_atom_site_ADP_C_type_symbol
 _jana_atom_site_ADP_C_111
 _jana_atom_site_ADP_C_112
 _jana_atom_site_ADP_C_113
 _jana_atom_site_ADP_C_122
 _jana_atom_site_ADP_C_123
 _jana_atom_site_ADP_C_133
 _jana_atom_site_ADP_C_222
 _jana_atom_site_ADP_C_223
 _jana_atom_site_ADP_C_233
 _jana_atom_site_ADP_C_333
 ? ? ? ? ? ? ? ? ? ? ? ?

loop_
 _jana_atom_site_ADP_D_label
 _jana_atom_site_ADP_D_type_symbol
 _jana_atom_site_ADP_D_1111
 _jana_atom_site_ADP_D_1112
 _jana_atom_site_ADP_D_1113
 _jana_atom_site_ADP_D_1122
 _jana_atom_site_ADP_D_1123
 _jana_atom_site_ADP_D_1133
 _jana_atom_site_ADP_D_1222
 _jana_atom_site_ADP_D_1223
 _jana_atom_site_ADP_D_1233
 _jana_atom_site_ADP_D_1333
 _jana_atom_site_ADP_D_2222
 _jana_atom_site_ADP_D_2223
 _jana_atom_site_ADP_D_2233
 _jana_atom_site_ADP_D_2333
 _jana_atom_site_ADP_D_3333
 ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ?

loop_
 _jana_atom_site_ADP_E_label
 _jana_atom_site_ADP_E_type_symbol
 _jana_atom_site_ADP_E_11111
 _jana_atom_site_ADP_E_11112
 _jana_atom_site_ADP_E_11113
 _jana_atom_site_ADP_E_11122
 _jana_atom_site_ADP_E_11123
 _jana_atom_site_ADP_E_11133
 _jana_atom_site_ADP_E_11222
 _jana_atom_site_ADP_E_11223
 _jana_atom_site_ADP_E_11233
 _jana_atom_site_ADP_E_11333
 _jana_atom_site_ADP_E_12222
 _jana_atom_site_ADP_E_12223
 _jana_atom_site_ADP_E_12233
 _jana_atom_site_ADP_E_12333
 _jana_atom_site_ADP_E_13333
 _jana_atom_site_ADP_E_22222
 _jana_atom_site_ADP_E_22223
 _jana_atom_site_ADP_E_22233
 _jana_atom_site_ADP_E_22333
 _jana_atom_site_ADP_E_23333
 _jana_atom_site_ADP_E_33333
 ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ?

loop_
 _jana_atom_site_ADP_F_label
 _jana_atom_site_ADP_F_type_symbol
 _jana_atom_site_ADP_F_111111
 _jana_atom_site_ADP_F_111112
 _jana_atom_site_ADP_F_111113
 _jana_atom_site_ADP_F_111122
 _jana_atom_site_ADP_F_111123
 _jana_atom_site_ADP_F_111133
 _jana_atom_site_ADP_F_111222
 _jana_atom_site_ADP_F_111223
 _jana_atom_site_ADP_F_111233
 _jana_atom_site_ADP_F_111333
 _jana_atom_site_ADP_F_112222
 _jana_atom_site_ADP_F_112223
 _jana_atom_site_ADP_F_112233
 _jana_atom_site_ADP_F_112333
 _jana_atom_site_ADP_F_113333
 _jana_atom_site_ADP_F_122222
 _jana_atom_site_ADP_F_122223
 _jana_atom_site_ADP_F_122233
 _jana_atom_site_ADP_F_122333
 _jana_atom_site_ADP_F_123333
 _jana_atom_site_ADP_F_133333
 _jana_atom_site_ADP_F_222222
 _jana_atom_site_ADP_F_222223
 _jana_atom_site_ADP_F_222233
 _jana_atom_site_ADP_F_222333
 _jana_atom_site_ADP_F_223333
 _jana_atom_site_ADP_F_233333
 _jana_atom_site_ADP_F_333333
 ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ?


#=======================================================================

# 10. MOLECULAR GEOMETRY


loop_
 _geom_bond_atom_site_label_1
 _geom_bond_atom_site_label_2
 _geom_bond_site_symmetry_1
 _geom_bond_site_symmetry_2
 _geom_bond_distance
 _geom_bond_publ_flag
  Bi1 Cu1 . 1_455 3.390(5) ?
  Bi1 Cu1 . 4_456 3.348(5) ?
  Bi1 Cu1 . 6_456 3.348(5) ?
  Bi1 Cu1 . 7_455 3.390(5) ?
  Bi1 Cu21 . 2_555 3.2411(18) ?
  Bi1 Cu22 . 2_555 3.2381(17) ?
  Bi1 O1 . 2_555 2.267(6) ?
  Bi1 O1 . 8_555 2.267(6) ?
  Bi1 O2 . 3_546 2.496(10) ?
  Bi1 O2 . 5_566 2.496(10) ?
  Bi1 O3 . 4_566 2.406(10) ?
  Bi1 O3 . 6_546 2.406(10) ?
  Se1 O2 . . 1.724(11) ?
  Se1 O3 . 8_554 1.695(11) ?
  Se1 O4 . 7_555 1.672(6) ?
  Cu1 Cl2 . 1_645 2.939(5) ?
  Cu1 O1 . 5_656 1.945(15) ?
  Cu1 O1 . 8_655 1.890(15) ?
  Cu1 O2 . 3_646 1.982(12) ?
  Cu1 O3 . 7_655 1.970(12) ?
  Cu21 Cu22 . . 0.370(5) ?
  Cu21 Cl1 . 3_646 2.785(6) ?
  Cu21 O1 . . 1.942(6) ?
  Cu21 O1 . 7_555 1.942(6) ?
  Cu21 O4 . . 1.950(6) ?
  Cu21 O4 . 7_555 1.950(6) ?
  Cu22 Cl2 . 3_546 2.785(6) ?
  Cu22 O1 . . 1.953(6) ?
  Cu22 O1 . 7_555 1.953(6) ?
  Cu22 O4 . . 1.978(6) ?
  Cu22 O4 . 7_555 1.978(6) ?
  Cl1 Cl2 . . 0.483(7) ?

loop_
 _geom_angle_atom_site_label_1
 _geom_angle_atom_site_label_2
 _geom_angle_atom_site_label_3
 _geom_angle_site_symmetry_1
 _geom_angle_site_symmetry_2
 _geom_angle_site_symmetry_3
 _geom_angle
 _geom_angle_publ_flag
  Cu1 Bi1 Cu1 1_455 . 4_456 56.23(14) ?
  Cu1 Bi1 Cu1 1_455 . 6_456 117.70(10) ?
  Cu1 Bi1 Cu1 1_455 . 7_455 91.15(11) ?
  Cu1 Bi1 Cu21 1_455 . 2_555 57.30(8) ?
  Cu1 Bi1 Cu22 1_455 . 2_555 60.93(8) ?
  Cu1 Bi1 O1 1_455 . 2_555 89.5(2) ?
  Cu1 Bi1 O1 1_455 . 8_555 31.8(4) ?
  Cu1 Bi1 O2 1_455 . 3_546 35.4(3) ?
  Cu1 Bi1 O2 1_455 . 5_566 99.3(3) ?
  Cu1 Bi1 O3 1_455 . 4_566 144.7(3) ?
  Cu1 Bi1 O3 1_455 . 6_546 85.4(3) ?
  Cu1 Bi1 Cu1 4_456 . 6_456 91.23(12) ?
  Cu1 Bi1 Cu1 4_456 . 7_455 117.70(10) ?
  Cu1 Bi1 Cu21 4_456 . 2_555 60.46(8) ?
  Cu1 Bi1 Cu22 4_456 . 2_555 56.88(8) ?
  Cu1 Bi1 O1 4_456 . 2_555 90.8(2) ?
  Cu1 Bi1 O1 4_456 . 8_555 34.1(4) ?
  Cu1 Bi1 O2 4_456 . 3_546 82.6(3) ?
  Cu1 Bi1 O2 4_456 . 5_566 148.1(3) ?
  Cu1 Bi1 O3 4_456 . 4_566 94.8(3) ?
  Cu1 Bi1 O3 4_456 . 6_546 35.5(3) ?
  Cu1 Bi1 Cu1 6_456 . 7_455 56.23(14) ?
  Cu1 Bi1 Cu21 6_456 . 2_555 60.46(8) ?
  Cu1 Bi1 Cu22 6_456 . 2_555 56.88(8) ?
  Cu1 Bi1 O1 6_456 . 2_555 34.1(4) ?
  Cu1 Bi1 O1 6_456 . 8_555 90.8(2) ?
  Cu1 Bi1 O2 6_456 . 3_546 148.1(3) ?
  Cu1 Bi1 O2 6_456 . 5_566 82.6(3) ?
  Cu1 Bi1 O3 6_456 . 4_566 35.5(3) ?
  Cu1 Bi1 O3 6_456 . 6_546 94.8(3) ?
  Cu1 Bi1 Cu21 7_455 . 2_555 57.30(8) ?
  Cu1 Bi1 Cu22 7_455 . 2_555 60.93(8) ?
  Cu1 Bi1 O1 7_455 . 2_555 31.8(4) ?
  Cu1 Bi1 O1 7_455 . 8_555 89.5(2) ?
  Cu1 Bi1 O2 7_455 . 3_546 99.3(3) ?
  Cu1 Bi1 O2 7_455 . 5_566 35.4(3) ?
  Cu1 Bi1 O3 7_455 . 4_566 85.4(3) ?
  Cu1 Bi1 O3 7_455 . 6_546 144.7(3) ?
  Cu21 Bi1 Cu22 2_555 . 2_555 6.55(9) ?
  Cu21 Bi1 O1 2_555 . 2_555 36.12(14) ?
  Cu21 Bi1 O1 2_555 . 8_555 36.12(14) ?
  Cu21 Bi1 O2 2_555 . 3_546 89.8(3) ?
  Cu21 Bi1 O2 2_555 . 5_566 89.8(3) ?
  Cu21 Bi1 O3 2_555 . 4_566 92.3(3) ?
  Cu21 Bi1 O3 2_555 . 6_546 92.3(3) ?
  Cu22 Bi1 O1 2_555 . 2_555 36.44(15) ?
  Cu22 Bi1 O1 2_555 . 8_555 36.44(15) ?
  Cu22 Bi1 O2 2_555 . 3_546 94.6(3) ?
  Cu22 Bi1 O2 2_555 . 5_566 94.6(3) ?
  Cu22 Bi1 O3 2_555 . 4_566 87.2(3) ?
  Cu22 Bi1 O3 2_555 . 6_546 87.2(3) ?
  O1 Bi1 O1 2_555 . 8_555 72.20(19) ?
  O1 Bi1 O2 2_555 . 3_546 114.3(4) ?
  O1 Bi1 O2 2_555 . 5_566 66.8(4) ?
  O1 Bi1 O3 2_555 . 4_566 69.5(4) ?
  O1 Bi1 O3 2_555 . 6_546 112.9(4) ?
  O1 Bi1 O2 8_555 . 3_546 66.8(4) ?
  O1 Bi1 O2 8_555 . 5_566 114.3(4) ?
  O1 Bi1 O3 8_555 . 4_566 112.9(4) ?
  O1 Bi1 O3 8_555 . 6_546 69.5(4) ?
  O2 Bi1 O2 3_546 . 5_566 86.2(3) ?
  O2 Bi1 O3 3_546 . 4_566 175.3(3) ?
  O2 Bi1 O3 3_546 . 6_546 97.9(3) ?
  O2 Bi1 O3 5_566 . 4_566 97.9(3) ?
  O2 Bi1 O3 5_566 . 6_546 175.3(3) ?
  O3 Bi1 O3 4_566 . 6_546 77.8(3) ?
  O2 Se1 O3 . . 8_554 102.7(5) ?
  O2 Se1 O4 . . 7_555 100.8(4) ?
  O3 Se1 O4 8_554 . 7_555 101.9(4) ?
  Bi1 Cu1 Bi1 1_655 . 4_556 178.76(19) ?
  Bi1 Cu1 Cl2 1_655 . 1_645 100.42(16) ?
  Bi1 Cu1 O1 1_655 . 5_656 140.4(3) ?
  Bi1 Cu1 O1 1_655 . 8_655 39.3(2) ?
  Bi1 Cu1 O2 1_655 . 3_646 46.9(3) ?
  Bi1 Cu1 O3 1_655 . 7_655 133.6(4) ?
  Bi1 Cu1 Cl2 4_556 . 1_645 79.41(12) ?
  Bi1 Cu1 O1 4_556 . 5_656 40.8(2) ?
  Bi1 Cu1 O1 4_556 . 8_655 139.5(3) ?
  Bi1 Cu1 O2 4_556 . 3_646 134.3(4) ?
  Bi1 Cu1 O3 4_556 . 7_655 45.1(3) ?
  Cl2 Cu1 O1 1_645 . 5_656 86.1(3) ?
  Cl2 Cu1 O1 1_645 . 8_655 96.2(4) ?
  Cl2 Cu1 O2 1_645 . 3_646 90.7(3) ?
  Cl2 Cu1 O3 1_645 . 7_655 82.5(3) ?
  O1 Cu1 O1 5_656 . 8_655 177.7(5) ?
  O1 Cu1 O2 5_656 . 3_646 94.5(4) ?
  O1 Cu1 O3 5_656 . 7_655 85.8(4) ?
  O1 Cu1 O2 8_655 . 3_646 85.6(4) ?
  O1 Cu1 O3 8_655 . 7_655 94.4(4) ?
  O2 Cu1 O3 3_646 . 7_655 173.2(5) ?
  Bi1 Cu21 Cu22 2_554 . . 86.3(4) ?
  Bi1 Cu21 Cl1 2_554 . 3_646 84.50(10) ?
  Bi1 Cu21 O1 2_554 . . 43.48(16) ?
  Bi1 Cu21 O1 2_554 . 7_555 43.48(16) ?
  Bi1 Cu21 O4 2_554 . . 138.22(17) ?
  Bi1 Cu21 O4 2_554 . 7_555 138.22(17) ?
  Cu22 Cu21 Cl1 . . 3_646 170.8(4) ?
  Cu22 Cu21 O1 . . . 86.2(6) ?
  Cu22 Cu21 O1 . . 7_555 86.2(6) ?
  Cu22 Cu21 O4 . . . 88.9(4) ?
  Cu22 Cu21 O4 . . 7_555 88.9(4) ?
  Cl1 Cu21 O1 3_646 . . 87.1(5) ?
  Cl1 Cu21 O1 3_646 . 7_555 87.1(5) ?
  Cl1 Cu21 O4 3_646 . . 98.0(3) ?
  Cl1 Cu21 O4 3_646 . 7_555 98.0(3) ?
  O1 Cu21 O1 . . 7_555 86.9(2) ?
  O1 Cu21 O4 . . . 94.8(2) ?
  O1 Cu21 O4 . . 7_555 174.7(6) ?
  O1 Cu21 O4 7_555 . . 174.7(6) ?
  O1 Cu21 O4 7_555 . 7_555 94.8(2) ?
  O4 Cu21 O4 . . 7_555 83.0(2) ?
  Bi1 Cu22 Cu21 2_554 . . 87.2(4) ?
  Bi1 Cu22 Cl2 2_554 . 3_546 83.60(10) ?
  Bi1 Cu22 O1 2_554 . . 43.60(17) ?
  Bi1 Cu22 O1 2_554 . 7_555 43.60(17) ?
  Bi1 Cu22 O4 2_554 . . 136.79(18) ?
  Bi1 Cu22 O4 2_554 . 7_555 136.79(18) ?
  Cu21 Cu22 Cl2 . . 3_546 170.8(4) ?
  Cu21 Cu22 O1 . . . 82.9(5) ?
  Cu21 Cu22 O1 . . 7_555 82.9(5) ?
  Cu21 Cu22 O4 . . . 80.3(4) ?
  Cu21 Cu22 O4 . . 7_555 80.3(4) ?
  Cl2 Cu22 O1 3_546 . . 90.3(5) ?
  Cl2 Cu22 O1 3_546 . 7_555 90.3(5) ?
  Cl2 Cu22 O4 3_546 . . 106.5(3) ?
  Cl2 Cu22 O4 3_546 . 7_555 106.5(3) ?
  O1 Cu22 O1 . . 7_555 86.3(2) ?
  O1 Cu22 O4 . . . 93.6(2) ?
  O1 Cu22 O4 . . 7_555 163.1(6) ?
  O1 Cu22 O4 7_555 . . 163.1(6) ?
  O1 Cu22 O4 7_555 . 7_555 93.6(2) ?
  O4 Cu22 O4 . . 7_555 81.6(2) ?
  Cu21 Cl1 Cl2 3_656 . . 170.8(6) ?
  Cu1 Cl2 Cu1 1_465 . 7_455 109.0(2) ?
  Cu1 Cl2 Cu22 1_465 . 3_556 66.43(15) ?
  Cu1 Cl2 Cl1 1_465 . . 117.5(3) ?
  Cu1 Cl2 Cu22 7_455 . 3_556 66.43(15) ?
  Cu1 Cl2 Cl1 7_455 . . 117.5(3) ?
  Cu22 Cl2 Cl1 3_556 . . 170.8(6) ?
  Bi1 O1 Cu1 2_554 . 5_656 105.0(5) ?
  Bi1 O1 Cu1 2_554 . 8_654 108.9(5) ?
  Bi1 O1 Cu21 2_554 . . 100.4(2) ?
  Bi1 O1 Cu22 2_554 . . 100.0(2) ?
  Cu1 O1 Cu1 5_656 . 8_654 111.8(3) ?
  Cu1 O1 Cu21 5_656 . . 117.2(7) ?
  Cu1 O1 Cu22 5_656 . . 107.2(7) ?
  Cu1 O1 Cu21 8_654 . . 112.3(7) ?
  Cu1 O1 Cu22 8_654 . . 122.1(7) ?
  Cu21 O1 Cu22 . . . 10.90(15) ?
  Bi1 O2 Se1 3_556 . . 133.2(5) ?
  Bi1 O2 Cu1 3_556 . 3_656 97.7(4) ?
  Se1 O2 Cu1 . . 3_656 124.7(6) ?
  Bi1 O3 Se1 4_466 . 8_555 133.8(6) ?
  Bi1 O3 Cu1 4_466 . 7_455 99.4(4) ?
  Se1 O3 Cu1 8_555 . 7_455 126.8(6) ?
  Se1 O4 Cu21 7_555 . . 127.0(3) ?
  Se1 O4 Cu22 7_555 . . 125.5(3) ?
  Cu21 O4 Cu22 . . . 10.78(15) ?

loop_
 _geom_torsion_atom_site_label_1
 _geom_torsion_atom_site_label_2
 _geom_torsion_atom_site_label_3
 _geom_torsion_atom_site_label_4
 _geom_torsion_site_symmetry_1
 _geom_torsion_site_symmetry_2
 _geom_torsion_site_symmetry_3
 _geom_torsion_site_symmetry_4
 _geom_torsion
 _geom_torsion_publ_flag
 ? ? ? ? ? ? ? ? ? ?

loop_
 _geom_hbond_atom_site_label_D
 _geom_hbond_atom_site_label_H
 _geom_hbond_atom_site_label_A
 _geom_hbond_site_symmetry_D
 _geom_hbond_site_symmetry_H
 _geom_hbond_site_symmetry_A
 _geom_hbond_distance_DH
 _geom_hbond_distance_HA
 _geom_hbond_distance_DA
 _geom_hbond_angle_DHA
 _geom_hbond_publ_flag
 ? ? ? ? ? ? ? ? ? ? ?




==> anc/francisite-Cl-200K.cif <==

#=======================================================================
data_global
#=======================================================================

_audit_creation_method                   'Jana2006 Version : 25/10/2015'


# 1. PROCESSING SUMMARY (IUCr Office Use Only)

_journal_date_recd_electronic            ?
_journal_date_to_coeditor                ?
_journal_date_from_coeditor              ?
_journal_date_accepted                   ?
_journal_date_printers_first             ?
_journal_date_printers_final             ?
_journal_date_proofs_out                 ?
_journal_date_proofs_in                  ?
_journal_coeditor_name                   ?
_journal_coeditor_code                   ?
_journal_coeditor_notes
; ?
;
_journal_techeditor_code                 ?
_journal_paper_category                  ?
_journal_techeditor_notes
; ?
;
_journal_coden_ASTM                      ?
_journal_name_full                       'Acta Crystallographica Section C'
_journal_year                            ?
_journal_volume                          ?
_journal_issue                           ?
_journal_page_first                      ?
_journal_page_last                       ?
_journal_suppl_publ_number               ?
_journal_suppl_publ_pages                ?

#=======================================================================

# 2. SUBMISSION DETAILS

_publ_contact_author_name                ?
_publ_contact_author_address
; ?
;
_publ_contact_author_email               ?
_publ_contact_author_fax                 ?
_publ_contact_author_phone               ?

_publ_requested_journal                  'Acta Crystallographica Section C'
_publ_requested_category                 ?

_publ_contact_letter
; ?
;

#=======================================================================

# 3. TITLE AND AUTHOR LIST

_publ_section_title
; ?
;
_publ_section_title_footnote
; ?
;
loop_
 _publ_author_name
 _publ_author_footnote
 _publ_author_address
; ?      # name
;
; ?      # footnote
;
; ?      # address
;

#=======================================================================

# 4. TEXT

_publ_section_synopsis
; ?
;
_publ_section_abstract
; ?
;
_publ_section_comment
; ?
;
_publ_section_introduction
; ?
;
_publ_section_experimental
; ?
;
_publ_section_exptl_prep
; ?
;
_publ_section_exptl_refinement
; ?
;
_publ_section_exptl_solution
; ?
;
_publ_section_discussion
; ?
;
_publ_section_acknowledgements
; ?
;
_publ_section_references
;
Petricek, V., Dusek, M. & Palatinus L. (2014). Z. Kristallogr. 229(5), 345-352;

Palatinus L. & Chapuis G. (2007). J. Appl. Cryst. 40, 786-790.

# enable this reference if Diamond ver. 2 was used for visualization
#Brandenburg, K. (1999). DIAMOND. Version. 2.1c.
#Crystal Impact GbR, Bonn, Germany.

# enable this reference if Diamond ver. 3 was used for visualization
#Brandenburg, K. & Putz, H. (2005). DIAMOND Version 3.
#Crystal Impact GbR, Postfach 1251, D-53002 Bonn, Germany.

# enable this reference if SIR97 was used for solving of the structure
#Altomare, A., Burla, M. C., Camalli, M., Cascarano, G., Giacovazzo, C.,
#Guagliardi, A., Moliterni, A. G. G., Polidori, G., Spagna, R. (1997).
#SIR97. A Package for Crystal Structure Solution by Direct Methods
#and Refinement, Bari, Rome, Italy.

# use this reference if SIR2002 was used for solving of the structure
#Burla, M.C., Camalli, M., Carrozzini, B., Cascarano, G., Giacovazzo, C.,
#Polidori, G., Spagna, R.
#SIR2002: the program, J. Appl. Cryst, (2003). 36, 1103


# use this reference if SIR2011 was used for solving of the structure
#Burla, M.C., Caliandro, R., Camalli, M., Carrozzini, B., Cascarano,
#G.L., Giacovazzo, C., Mallamo. M., Mazzone, A., Polidori, G., Spagna, R.
#SIR2011: a new package for crystal structure determination and refinement,
#J.Appl.Cryst. (2012) 45, 357-361

# enable this reference if bond valences were calculated
#Brown, I. D. (1996). J. Appl. Cryst. 29, 479-480.

# enable this reference if Xshape wase used for crystal shape refinement
#Stoe & Cie (1998). X-SHAPE. Stoe & Cie, Darmstadt, Germany.


# enable this reference if Flack coefficient was refined
#Flack, H. D. (1983). Acta Cryst. A39, 876-881.
;
_publ_section_figure_captions
; ?
;
_publ_section_table_legends
; ?
;

#=======================================================================
data_I
#=======================================================================

# 5. CHEMICAL DATA

_chemical_name_systematic
; ?
;
_chemical_name_common                    ?
_chemical_formula_moiety                 ?
_chemical_formula_structural             ?
_chemical_formula_analytical             ?
_chemical_formula_iupac                  ?
_chemical_formula_sum                    'Bi Cl Cu3 O8 Se2'
_chemical_formula_weight                 720.98
_chemical_melting_point                  ?
_chemical_compound_source                ?
_chemical_absolute_configuration         .

#=======================================================================

# 6. POWDER SPECIMEN AND CRYSTAL DATA

_symmetry_cell_setting                   orthorhombic
_symmetry_space_group_name_H-M           'P c m n'
_symmetry_space_group_name_Hall          '-P 2n 2ac'
_symmetry_Int_Tables_number              62

loop_
 _space_group_symop_id
 _space_group_symop_operation_xyz
 1   x,y,z
 2   -x+1/2,-y+1/2,z+1/2
 3   -x,y+1/2,-z
 4   x+1/2,-y,-z+1/2
 5   -x,-y,-z
 6   x+1/2,y+1/2,-z+1/2
 7   x,-y+1/2,z
 8   -x+1/2,y,z+1/2

_cell_length_a                           6.34983(3)
_cell_length_b                           9.62987(5)
_cell_length_c                           14.45590(7)
_cell_angle_alpha                        90
_cell_angle_beta                         90
_cell_angle_gamma                        90
_cell_volume                             883.949(7)


_cell_formula_units_Z                    4
_cell_measurement_temperature            293
_cell_special_details
; ?
;

_exptl_crystal_density_diffrn            5.4176
_exptl_crystal_density_meas              ?
_exptl_crystal_density_method            ?
_exptl_crystal_F_000                     1276

_pd_spec_size_axial                      ?
_pd_spec_size_equat                      ?
_pd_spec_size_thick                      ?
_pd_spec_mounting                        ?
_pd_spec_mount_mode                      ?
_pd_spec_shape                           ?
_pd_char_particle_morphology             ?
_pd_char_colour                          ?
_pd_prep_cool_rate                       ?
_pd_prep_pressure                        ?
_pd_prep_temperature                     ?

_exptl_absorpt_coefficient_mu            8.39
_exptl_absorpt_correction_type           ?
_exptl_absorpt_process_details           ?
_exptl_absorpt_correction_T_min          ?
_exptl_absorpt_correction_T_max          ?
loop_
 _exptl_crystal_face_index_h
 _exptl_crystal_face_index_k
 _exptl_crystal_face_index_l
 _exptl_crystal_face_perp_dist
 ? ? ? ?

#=======================================================================

# 7. EXPERIMENTAL DATA

_exptl_special_details                   ?
_pd_instr_location
; ?
;
_pd_calibration_special_details
; ?
;

_diffrn_ambient_temperature              293
_diffrn_source                           ?
_diffrn_source_target                    ?
_diffrn_source_type                      ?
_diffrn_radiation_type                   ?
_diffrn_radiation_wavelength             0.41066
_diffrn_radiation_monochromator          ?
_diffrn_measurement_device               ?
_diffrn_measurement_device_type          ?
_diffrn_detector                         ?
_diffrn_detector_type                    ?

_pd_meas_scan_method                     ?
_pd_meas_special_details
; ?
;
_pd_meas_number_of_points                19333
_pd_meas_2theta_range_min                1.000
_pd_meas_2theta_range_max                29.999
_pd_meas_2theta_range_inc                0.002

_diffrn_radiation_probe                  X-ray

#=======================================================================

# 8. REFINEMENT DATA

_pd_proc_ls_special_details
; ?
;
_pd_proc_ls_profile_function             'Pseudo-Voigt'
_pd_proc_ls_background_function          '12 Legendre polynoms'
_pd_proc_ls_pref_orient_corr             none
_pd_proc_ls_prof_R_factor                0.1037
_pd_proc_ls_prof_wR_factor               0.1381
_pd_proc_ls_prof_wR_expected             0.1253

_refine_special_details
; ?
;

_refine_ls_R_factor_gt                   0.0264
_refine_ls_wR_factor_gt                  0.0307
_refine_ls_R_factor_all                  0.0270
_refine_ls_wR_factor_all                 0.0309
_refine_ls_goodness_of_fit_all           1.10
_refine_ls_restrained_S_gt               ?
_refine_ls_restrained_S_all              ?
_refine_ls_number_parameters             49
_refine_ls_number_restraints             0
_refine_ls_number_constraints            4
_refine_ls_weighting_scheme              sigma
_refine_ls_weighting_details             ?
_refine_ls_hydrogen_treatment            ?
_refine_ls_shift/su_max                  0.0640
_refine_ls_shift/su_mean                 0.0091
_refine_diff_density_max                 ?
_refine_diff_density_min                 ?
_refine_ls_extinction_method             ?
_refine_ls_extinction_coef               ?

_pd_proc_2theta_range_min                1.881
_pd_proc_2theta_range_max                29.999
_pd_proc_2theta_range_inc                0.002
_pd_proc_wavelength                      ?

_pd_block_diffractogram_id               ?

loop_
_pd_proc_info_excluded_regions
 'from 1 to 1.880'
_pd_proc_info_data_reduction             ?

loop_
 _atom_type_symbol
 _atom_type_scat_dispersion_real
 _atom_type_scat_dispersion_imag
 _atom_type_scat_source
 Bi  -0.6515  4.4223
 'International Tables Vol C tables 4.2.6.8 and 6.1.1.1'
 Cl   0.0548  0.0526
 'International Tables Vol C tables 4.2.6.8 and 6.1.1.1'
 Cu   0.2460  0.4678
 'International Tables Vol C tables 4.2.6.8 and 6.1.1.1'
 O    0.0018  0.0018
 'International Tables Vol C tables 4.2.6.8 and 6.1.1.1'
 Se   0.2899  0.8578
 'International Tables Vol C tables 4.2.6.8 and 6.1.1.1'

_computing_data_collection               ?
_computing_cell_refinement               ?
_computing_data_reduction                ?
_computing_structure_solution            ?
_computing_structure_refinement          ?
_computing_molecular_graphics            ?
_computing_publication_material          ?

loop_
 _restr_distance_atom_site_label_1
 _restr_distance_site_symmetry_1
 _restr_distance_atom_site_label_2
 _restr_distance_site_symmetry_2
 _restr_distance_target
 _restr_distance_target_weight_param
 ? ? ? ? ? ?

loop_
 _restr_angle_atom_site_label_1
 _restr_angle_site_symmetry_1
 _restr_angle_atom_site_label_2
 _restr_angle_site_symmetry_2
 _restr_angle_atom_site_label_3
 _restr_angle_site_symmetry_3
 _restr_angle_target
 _restr_angle_target_weight_param
 ? ? ? ? ? ? ? ?

loop_
 _restr_torsion_atom_site_label_1
 _restr_torsion_site_symmetry_1
 _restr_torsion_atom_site_label_2
 _restr_torsion_site_symmetry_2
 _restr_torsion_atom_site_label_3
 _restr_torsion_site_symmetry_3
 _restr_torsion_atom_site_label_4
 _restr_torsion_site_symmetry_4
 _restr_torsion_angle_target
 _restr_torsion_weight_param
 ? ? ? ? ? ? ? ? ? ?

loop_
 _restr_equal_distance_atom_site_label_1
 _restr_equal_distance_site_symmetry_1
 _restr_equal_distance_atom_site_label_2
 _restr_equal_distance_site_symmetry_2
 _restr_equal_distance_class_class_id
 _restr_equal_distance_class_target_weight_param
 ? ? ? ? ? ?

loop_
 _restr_equal_angle_atom_site_label_1
 _restr_equal_angle_site_symmetry_1
 _restr_equal_angle_atom_site_label_2
 _restr_equal_angle_site_symmetry_2
 _restr_equal_angle_atom_site_label_3
 _restr_equal_angle_site_symmetry_3
 _restr_equal_angle_class_class_id
 _restr_equal_angle_class_target_weight_param
 ? ? ? ? ? ? ? ?

loop_
 _restr_equal_torsion_atom_site_label_1
 _restr_equal_torsion_site_symmetry_1
 _restr_equal_torsion_atom_site_label_2
 _restr_equal_torsion_site_symmetry_2
 _restr_equal_torsion_atom_site_label_3
 _restr_equal_torsion_site_symmetry_3
 _restr_equal_torsion_atom_site_label_4
 _restr_equal_torsion_site_symmetry_4
 _restr_equal_torsion_class_class_id
 _restr_equal_torsion_class_target_weight_param
 ? ? ? ? ? ? ? ? ? ?


#=======================================================================

# 9. ATOMIC COORDINATES AND DISPLACEMENT PARAMETERS

loop_
 _atom_site_label
 _atom_site_type_symbol
 _atom_site_fract_x
 _atom_site_fract_y
 _atom_site_fract_z
 _atom_site_adp_type
 _atom_site_U_iso_or_equiv
 _atom_site_site_symmetry_multiplicity
 _atom_site_occupancy
 _atom_site_calc_flag
 _atom_site_refinement_flags
 _atom_site_disorder_assembly
 _atom_site_disorder_group
  Bi1 Bi 0.25 0.25 0.87059(6) Uiso 0.00763(18) 4 1 d . . .
  Se1 Se 0.2507(10) 0.55669(13) 0.05481(9) Uiso 0.0106(3) 8 1 d . . .
  Cu1 Cu 0.9969(12) 0.0033(7) 0.7495(8) Uiso 0.0123(4) 8 1 d . . .
  Cu21 Cu 0.2726(9) 0.25 0.14621(14) Uiso 0.0058(9) 4 0.5 d . . .
  Cu22 Cu 0.2274(9) 0.25 0.14621(14) Uiso 0.0058(9) 4 0.5 d . . .
  Cl1 Cl 0.275(2) 0.75 0.8229(3) Uiso 0.022(2) 4 0.5 d . . .
  Cl2 Cl 0.225(2) 0.75 0.8229(3) Uiso 0.022(2) 4 0.5 d . . .
  O1 O 0.233(3) 0.1158(7) 0.2448(5) Uiso 0.0049(12) 8 1 d . . .
  O2 O 0.048(2) 0.5937(14) 0.1268(15) Uiso 0.0049(12) 8 1 d . . .
  O3 O 0.023(2) 0.5698(14) 0.6275(15) Uiso 0.0049(12) 8 1 d . . .
  O4 O 0.275(2) 0.1170(7) 0.0441(5) Uiso 0.0049(12) 8 1 d . . .

loop_
 _atom_site_aniso_label
 _atom_site_aniso_type_symbol
 _atom_site_aniso_U_11
 _atom_site_aniso_U_22
 _atom_site_aniso_U_33
 _atom_site_aniso_U_12
 _atom_site_aniso_U_13
 _atom_site_aniso_U_23
 ? ? ? ? ? ? ? ?

loop_
 _jana_atom_site_ADP_C_label
 _jana_atom_site_ADP_C_type_symbol
 _jana_atom_site_ADP_C_111
 _jana_atom_site_ADP_C_112
 _jana_atom_site_ADP_C_113
 _jana_atom_site_ADP_C_122
 _jana_atom_site_ADP_C_123
 _jana_atom_site_ADP_C_133
 _jana_atom_site_ADP_C_222
 _jana_atom_site_ADP_C_223
 _jana_atom_site_ADP_C_233
 _jana_atom_site_ADP_C_333
 ? ? ? ? ? ? ? ? ? ? ? ?

loop_
 _jana_atom_site_ADP_D_label
 _jana_atom_site_ADP_D_type_symbol
 _jana_atom_site_ADP_D_1111
 _jana_atom_site_ADP_D_1112
 _jana_atom_site_ADP_D_1113
 _jana_atom_site_ADP_D_1122
 _jana_atom_site_ADP_D_1123
 _jana_atom_site_ADP_D_1133
 _jana_atom_site_ADP_D_1222
 _jana_atom_site_ADP_D_1223
 _jana_atom_site_ADP_D_1233
 _jana_atom_site_ADP_D_1333
 _jana_atom_site_ADP_D_2222
 _jana_atom_site_ADP_D_2223
 _jana_atom_site_ADP_D_2233
 _jana_atom_site_ADP_D_2333
 _jana_atom_site_ADP_D_3333
 ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ?

loop_
 _jana_atom_site_ADP_E_label
 _jana_atom_site_ADP_E_type_symbol
 _jana_atom_site_ADP_E_11111
 _jana_atom_site_ADP_E_11112
 _jana_atom_site_ADP_E_11113
 _jana_atom_site_ADP_E_11122
 _jana_atom_site_ADP_E_11123
 _jana_atom_site_ADP_E_11133
 _jana_atom_site_ADP_E_11222
 _jana_atom_site_ADP_E_11223
 _jana_atom_site_ADP_E_11233
 _jana_atom_site_ADP_E_11333
 _jana_atom_site_ADP_E_12222
 _jana_atom_site_ADP_E_12223
 _jana_atom_site_ADP_E_12233
 _jana_atom_site_ADP_E_12333
 _jana_atom_site_ADP_E_13333
 _jana_atom_site_ADP_E_22222
 _jana_atom_site_ADP_E_22223
 _jana_atom_site_ADP_E_22233
 _jana_atom_site_ADP_E_22333
 _jana_atom_site_ADP_E_23333
 _jana_atom_site_ADP_E_33333
 ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ?

loop_
 _jana_atom_site_ADP_F_label
 _jana_atom_site_ADP_F_type_symbol
 _jana_atom_site_ADP_F_111111
 _jana_atom_site_ADP_F_111112
 _jana_atom_site_ADP_F_111113
 _jana_atom_site_ADP_F_111122
 _jana_atom_site_ADP_F_111123
 _jana_atom_site_ADP_F_111133
 _jana_atom_site_ADP_F_111222
 _jana_atom_site_ADP_F_111223
 _jana_atom_site_ADP_F_111233
 _jana_atom_site_ADP_F_111333
 _jana_atom_site_ADP_F_112222
 _jana_atom_site_ADP_F_112223
 _jana_atom_site_ADP_F_112233
 _jana_atom_site_ADP_F_112333
 _jana_atom_site_ADP_F_113333
 _jana_atom_site_ADP_F_122222
 _jana_atom_site_ADP_F_122223
 _jana_atom_site_ADP_F_122233
 _jana_atom_site_ADP_F_122333
 _jana_atom_site_ADP_F_123333
 _jana_atom_site_ADP_F_133333
 _jana_atom_site_ADP_F_222222
 _jana_atom_site_ADP_F_222223
 _jana_atom_site_ADP_F_222233
 _jana_atom_site_ADP_F_222333
 _jana_atom_site_ADP_F_223333
 _jana_atom_site_ADP_F_233333
 _jana_atom_site_ADP_F_333333
 ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ?


#=======================================================================

# 10. MOLECULAR GEOMETRY


loop_
 _geom_bond_atom_site_label_1
 _geom_bond_atom_site_label_2
 _geom_bond_site_symmetry_1
 _geom_bond_site_symmetry_2
 _geom_bond_distance
 _geom_bond_publ_flag
  Bi1 Cu1 . 1_455 3.360(8) ?
  Bi1 Cu1 . 4_456 3.380(8) ?
  Bi1 Cu1 . 6_456 3.380(8) ?
  Bi1 Cu1 . 7_455 3.360(8) ?
  Bi1 Cu21 . 2_555 3.247(2) ?
  Bi1 Cu22 . 2_555 3.247(2) ?
  Bi1 O1 . 2_555 2.233(7) ?
  Bi1 O1 . 8_555 2.233(7) ?
  Bi1 O2 . 3_546 2.417(14) ?
  Bi1 O2 . 5_566 2.417(14) ?
  Bi1 O3 . 4_566 2.455(14) ?
  Bi1 O3 . 6_546 2.455(14) ?
  Se1 O2 . . 1.694(18) ?
  Se1 O3 . 8_554 1.783(18) ?
  Se1 O4 . 7_555 1.686(7) ?
  Cu1 O1 . 5_656 1.857(17) ?
  Cu1 O1 . 8_655 2.031(17) ?
  Cu1 O2 . 3_646 2.01(2) ?
  Cu1 O3 . 7_655 1.91(2) ?
  Cu21 Cu22 . . 0.287(8) ?
  Cu21 Cl1 . 3_646 2.907(15) ?
  Cu21 O1 . . 1.940(8) ?
  Cu21 O1 . 7_555 1.940(8) ?
  Cu21 O4 . . 1.954(7) ?
  Cu21 O4 . 7_555 1.954(7) ?
  Cu22 Cl2 . 3_546 2.907(15) ?
  Cu22 O1 . . 1.924(7) ?
  Cu22 O1 . 7_555 1.924(7) ?
  Cu22 O4 . . 1.977(8) ?
  Cu22 O4 . 7_555 1.977(8) ?
  Cl1 Cl2 . . 0.317(19) ?

loop_
 _geom_angle_atom_site_label_1
 _geom_angle_atom_site_label_2
 _geom_angle_atom_site_label_3
 _geom_angle_site_symmetry_1
 _geom_angle_site_symmetry_2
 _geom_angle_site_symmetry_3
 _geom_angle
 _geom_angle_publ_flag
  Cu1 Bi1 Cu1 1_455 . 4_456 56.22(19) ?
  Cu1 Bi1 Cu1 1_455 . 6_456 117.7(2) ?
  Cu1 Bi1 Cu1 1_455 . 7_455 90.0(2) ?
  Cu1 Bi1 Cu21 1_455 . 2_555 57.22(18) ?
  Cu1 Bi1 Cu22 1_455 . 2_555 60.05(18) ?
  Cu1 Bi1 O1 1_455 . 2_555 90.5(3) ?
  Cu1 Bi1 O1 1_455 . 8_555 35.9(4) ?
  Cu1 Bi1 O2 1_455 . 3_546 36.3(5) ?
  Cu1 Bi1 O2 1_455 . 5_566 94.3(4) ?
  Cu1 Bi1 O3 1_455 . 4_566 147.6(5) ?
  Cu1 Bi1 O3 1_455 . 6_546 81.0(4) ?
  Cu1 Bi1 Cu1 4_456 . 6_456 92.4(2) ?
  Cu1 Bi1 Cu1 4_456 . 7_455 117.7(2) ?
  Cu1 Bi1 Cu21 4_456 . 2_555 60.47(18) ?
  Cu1 Bi1 Cu22 4_456 . 2_555 57.74(18) ?
  Cu1 Bi1 O1 4_456 . 2_555 88.6(3) ?
  Cu1 Bi1 O1 4_456 . 8_555 30.8(4) ?
  Cu1 Bi1 O2 4_456 . 3_546 85.5(4) ?
  Cu1 Bi1 O2 4_456 . 5_566 145.1(5) ?
  Cu1 Bi1 O3 4_456 . 4_566 100.8(4) ?
  Cu1 Bi1 O3 4_456 . 6_546 33.6(5) ?
  Cu1 Bi1 Cu1 6_456 . 7_455 56.22(19) ?
  Cu1 Bi1 Cu21 6_456 . 2_555 60.47(18) ?
  Cu1 Bi1 Cu22 6_456 . 2_555 57.74(18) ?
  Cu1 Bi1 O1 6_456 . 2_555 30.8(4) ?
  Cu1 Bi1 O1 6_456 . 8_555 88.6(3) ?
  Cu1 Bi1 O2 6_456 . 3_546 145.1(5) ?
  Cu1 Bi1 O2 6_456 . 5_566 85.5(4) ?
  Cu1 Bi1 O3 6_456 . 4_566 33.6(5) ?
  Cu1 Bi1 O3 6_456 . 6_546 100.8(4) ?
  Cu1 Bi1 Cu21 7_455 . 2_555 57.22(18) ?
  Cu1 Bi1 Cu22 7_455 . 2_555 60.05(18) ?
  Cu1 Bi1 O1 7_455 . 2_555 35.9(4) ?
  Cu1 Bi1 O1 7_455 . 8_555 90.5(3) ?
  Cu1 Bi1 O2 7_455 . 3_546 94.3(4) ?
  Cu1 Bi1 O2 7_455 . 5_566 36.3(5) ?
  Cu1 Bi1 O3 7_455 . 4_566 81.0(4) ?
  Cu1 Bi1 O3 7_455 . 6_546 147.6(5) ?
  Cu21 Bi1 Cu22 2_555 . 2_555 5.06(15) ?
  Cu21 Bi1 O1 2_555 . 2_555 35.78(19) ?
  Cu21 Bi1 O1 2_555 . 8_555 35.78(19) ?
  Cu21 Bi1 O2 2_555 . 3_546 88.9(5) ?
  Cu21 Bi1 O2 2_555 . 5_566 88.9(5) ?
  Cu21 Bi1 O3 2_555 . 4_566 92.4(5) ?
  Cu21 Bi1 O3 2_555 . 6_546 92.4(5) ?
  Cu22 Bi1 O1 2_555 . 2_555 35.36(18) ?
  Cu22 Bi1 O1 2_555 . 8_555 35.36(18) ?
  Cu22 Bi1 O2 2_555 . 3_546 92.9(5) ?
  Cu22 Bi1 O2 2_555 . 5_566 92.9(5) ?
  Cu22 Bi1 O3 2_555 . 4_566 88.9(5) ?
  Cu22 Bi1 O3 2_555 . 6_546 88.9(5) ?
  O1 Bi1 O1 2_555 . 8_555 70.7(3) ?
  O1 Bi1 O2 2_555 . 3_546 114.3(6) ?
  O1 Bi1 O2 2_555 . 5_566 72.0(6) ?
  O1 Bi1 O3 2_555 . 4_566 64.2(6) ?
  O1 Bi1 O3 2_555 . 6_546 112.5(6) ?
  O1 Bi1 O2 8_555 . 3_546 72.0(6) ?
  O1 Bi1 O2 8_555 . 5_566 114.3(6) ?
  O1 Bi1 O3 8_555 . 4_566 112.5(6) ?
  O1 Bi1 O3 8_555 . 6_546 64.2(6) ?
  O2 Bi1 O2 3_546 . 5_566 77.0(5) ?
  O2 Bi1 O3 3_546 . 4_566 173.4(5) ?
  O2 Bi1 O3 3_546 . 6_546 96.5(5) ?
  O2 Bi1 O3 5_566 . 4_566 96.5(5) ?
  O2 Bi1 O3 5_566 . 6_546 173.4(5) ?
  O3 Bi1 O3 4_566 . 6_546 90.0(5) ?
  O2 Se1 O3 . . 8_554 103.6(9) ?
  O2 Se1 O4 . . 7_555 109.5(7) ?
  O3 Se1 O4 8_554 . 7_555 93.0(6) ?
  Bi1 Cu1 Bi1 1_655 . 4_556 178.8(3) ?
  Bi1 Cu1 O1 1_655 . 5_656 142.1(5) ?
  Bi1 Cu1 O1 1_655 . 8_655 40.2(3) ?
  Bi1 Cu1 O2 1_655 . 3_646 45.4(4) ?
  Bi1 Cu1 O3 1_655 . 7_655 134.5(6) ?
  Bi1 Cu1 O1 4_556 . 5_656 38.1(3) ?
  Bi1 Cu1 O1 4_556 . 8_655 139.5(5) ?
  Bi1 Cu1 O2 4_556 . 3_646 134.8(5) ?
  Bi1 Cu1 O3 4_556 . 7_655 45.5(5) ?
  O1 Cu1 O1 5_656 . 8_655 174.1(6) ?
  O1 Cu1 O2 5_656 . 3_646 96.8(6) ?
  O1 Cu1 O3 5_656 . 7_655 83.2(6) ?
  O1 Cu1 O2 8_655 . 3_646 85.3(6) ?
  O1 Cu1 O3 8_655 . 7_655 95.2(6) ?
  O2 Cu1 O3 3_646 . 7_655 174.8(8) ?
  Bi1 Cu21 Cu22 2_554 . . 87.5(6) ?
  Bi1 Cu21 Cl1 2_554 . 3_646 83.70(14) ?
  Bi1 Cu21 O1 2_554 . . 42.3(2) ?
  Bi1 Cu21 O1 2_554 . 7_555 42.3(2) ?
  Bi1 Cu21 O4 2_554 . . 139.0(2) ?
  Bi1 Cu21 O4 2_554 . 7_555 139.0(2) ?
  Cu22 Cu21 Cl1 . . 3_646 171.2(6) ?
  Cu22 Cu21 O1 . . . 82.5(7) ?
  Cu22 Cu21 O1 . . 7_555 82.5(7) ?
  Cu22 Cu21 O4 . . . 90.4(6) ?
  Cu22 Cu21 O4 . . 7_555 90.4(6) ?
  Cl1 Cu21 O1 3_646 . . 90.9(6) ?
  Cl1 Cu21 O1 3_646 . 7_555 90.9(6) ?
  Cl1 Cu21 O4 3_646 . . 96.3(5) ?
  Cl1 Cu21 O4 3_646 . 7_555 96.3(5) ?
  O1 Cu21 O1 . . 7_555 83.5(3) ?
  O1 Cu21 O4 . . . 96.8(3) ?
  O1 Cu21 O4 . . 7_555 172.8(8) ?
  O1 Cu21 O4 7_555 . . 172.8(8) ?
  O1 Cu21 O4 7_555 . 7_555 96.8(3) ?
  O4 Cu21 O4 . . 7_555 81.9(3) ?
  Bi1 Cu22 Cu21 2_554 . . 87.5(6) ?
  Bi1 Cu22 Cl2 2_554 . 3_546 83.70(14) ?
  Bi1 Cu22 O1 2_554 . . 42.2(2) ?
  Bi1 Cu22 O1 2_554 . 7_555 42.2(2) ?
  Bi1 Cu22 O4 2_554 . . 137.6(2) ?
  Bi1 Cu22 O4 2_554 . 7_555 137.6(2) ?
  Cu21 Cu22 Cl2 . . 3_546 171.2(6) ?
  Cu21 Cu22 O1 . . . 89.0(7) ?
  Cu21 Cu22 O1 . . 7_555 89.0(7) ?
  Cu21 Cu22 O4 . . . 81.3(6) ?
  Cu21 Cu22 O4 . . 7_555 81.3(6) ?
  Cl2 Cu22 O1 3_546 . . 84.5(6) ?
  Cl2 Cu22 O1 3_546 . 7_555 84.5(6) ?
  Cl2 Cu22 O4 3_546 . . 105.3(5) ?
  Cl2 Cu22 O4 3_546 . 7_555 105.3(5) ?
  O1 Cu22 O1 . . 7_555 84.4(3) ?
  O1 Cu22 O4 . . . 96.6(3) ?
  O1 Cu22 O4 . . 7_555 170.2(8) ?
  O1 Cu22 O4 7_555 . . 170.2(8) ?
  O1 Cu22 O4 7_555 . 7_555 96.6(3) ?
  O4 Cu22 O4 . . 7_555 80.8(3) ?
  Cu21 Cl1 Cl2 3_656 . . 171.2(13) ?
  Cu22 Cl2 Cl1 3_556 . . 171.2(13) ?
  Bi1 O1 Cu1 2_554 . 5_656 111.1(7) ?
  Bi1 O1 Cu1 2_554 . 8_654 103.9(7) ?
  Bi1 O1 Cu21 2_554 . . 101.9(3) ?
  Bi1 O1 Cu22 2_554 . . 102.4(3) ?
  Cu1 O1 Cu1 5_656 . 8_654 109.4(4) ?
  Cu1 O1 Cu21 5_656 . . 123.1(8) ?
  Cu1 O1 Cu22 5_656 . . 115.7(8) ?
  Cu1 O1 Cu21 8_654 . . 105.7(8) ?
  Cu1 O1 Cu22 8_654 . . 113.5(8) ?
  Cu21 O1 Cu22 . . . 8.5(2) ?
  Bi1 O2 Se1 3_556 . . 137.4(11) ?
  Bi1 O2 Cu1 3_556 . 3_656 98.4(7) ?
  Se1 O2 Cu1 . . 3_656 124.2(9) ?
  Bi1 O3 Se1 4_466 . 8_555 128.7(9) ?
  Bi1 O3 Cu1 4_466 . 7_455 100.8(8) ?
  Se1 O3 Cu1 8_555 . 7_455 126.2(9) ?
  Se1 O4 Cu21 7_555 . . 125.5(4) ?
  Se1 O4 Cu22 7_555 . . 124.1(4) ?
  Cu21 O4 Cu22 . . . 8.3(2) ?

loop_
 _geom_torsion_atom_site_label_1
 _geom_torsion_atom_site_label_2
 _geom_torsion_atom_site_label_3
 _geom_torsion_atom_site_label_4
 _geom_torsion_site_symmetry_1
 _geom_torsion_site_symmetry_2
 _geom_torsion_site_symmetry_3
 _geom_torsion_site_symmetry_4
 _geom_torsion
 _geom_torsion_publ_flag
 ? ? ? ? ? ? ? ? ? ?

loop_
 _geom_hbond_atom_site_label_D
 _geom_hbond_atom_site_label_H
 _geom_hbond_atom_site_label_A
 _geom_hbond_site_symmetry_D
 _geom_hbond_site_symmetry_H
 _geom_hbond_site_symmetry_A
 _geom_hbond_distance_DH
 _geom_hbond_distance_HA
 _geom_hbond_distance_DA
 _geom_hbond_angle_DHA
 _geom_hbond_publ_flag
 ? ? ? ? ? ? ? ? ? ? ?


